The sporadic group J2, Hauptmodul and Belyi map

Determining Fourier coefficients of modular forms of a finite index noncongruence subgroups of the modular group is still a non-trivial task. In this brief note we describe a new algorithm to reliably calculate an approximation for a modular form of a given weight. As an example we calculate the hauptmodul and Belyi map of a genus zero subgroup of the modular group defined via a canonical homomorphism by the second Janko group. Our main result is the field of definition of its Belyi map, the explicit Belyi map and the Fourier coefficients of its hauptmodul.

==> anc/p2.txt <==
(x^20 + (-451854466/307546875*a^9 + 18815009014/2152828125*a^8 - 4582012552/717609375*a^7 - 79339919636/2152828125*a^6 + 199699049336/2152828125*a^5 - 159975184522/2152828125*a^4 - 298433860832/2152828125*a^3 + 20700000824/47840625*a^2 - 5260258454/12301875*a + 65444800724/307546875)*x^19 + (-8266500014697086698/94585080322265625*a^9 + 282112621442927543894/662095562255859375*a^8 - 2242400328689914153/8174019287109375*a^7 - 48568282434082016771/26483822490234375*a^6 + 3025343120487171323557/662095562255859375*a^5 - 2391546779461714125007/662095562255859375*a^4 - 4342054232361672170503/662095562255859375*a^3 + 4504551831361504993624/220698520751953125*a^2 - 1925200204877947951148/94585080322265625*a + 866616679975214209474/94585080322265625)*x^18 + (-4310122322801409693238329352/1795638634243011474609375*a^9 + 3340941654514222150574418814336/339375701871929168701171875*a^8 - 67929044827395210620439649246/12569470439701080322265625*a^7 - 4921287230577950088862367645174/113125233957309722900390625*a^6 + 36348752691725070178497248200676/339375701871929168701171875*a^5 - 1883134491740047446584889847384/22625046791461944580078125*a^4 - 50185316709234622490464636983584/339375701871929168701171875*a^3 + 10358129285947163524320208350172/22625046791461944580078125*a^2 - 7454061135929246856761392009204/16160747708187103271484375*a + 9898738696660442820148132291586/48482243124561309814453125)*x^17 + (-202548621805763716061142316365235049081/4970187455316355526447296142578125*a^9 + 4983889226156094814123607173780828794821/34791312187214488685131072998046875*a^8 - 2218889453513108246838409934795408765377/34791312187214488685131072998046875*a^7 - 7581988521649971616483344785781344177684/11597104062404829561710357666015625*a^6 + 6137250271455570923963592583615667165129/3865701354134943187236785888671875*a^5 - 2800602816955820095071898448501863059697/2319420812480965912342071533203125*a^4 - 8178363399229548685960676095564842182347/3865701354134943187236785888671875*a^3 + 225988811889594203068695487777486711894396/34791312187214488685131072998046875*a^2 - 32895723213808419182774255189661599376287/4970187455316355526447296142578125*a + 14670510573846761669137970230330407315269/4970187455316355526447296142578125)*x^16 + (-45461324531373809912264063069857284938701794536/94355902472021436947397887706756591796875*a^9 + 78739236530599806020503239708742797087804245920826/53499796701636154749174602329730987548828125*a^8 - 26117572449694611594008171506226434896250880118538/53499796701636154749174602329730987548828125*a^7 - 74649496722223159641730277353994753327335231064338/10699959340327230949834920465946197509765625*a^6 + 297479082143794292655271093542795052752156580557086/17833265567212051583058200776576995849609375*a^5 - 660892825842132935966302751557100428274528697433186/53499796701636154749174602329730987548828125*a^4 - 384505958812218495830181183006270043375370044663826/17833265567212051583058200776576995849609375*a^3 + 3499157001562387874985171805552566985250317148054512/53499796701636154749174602329730987548828125*a^2 - 515643811263551530999628632213033015616524437621046/7642828100233736392739228904247283935546875*a + 234180394824467137738210576091090237933530801381736/7642828100233736392739228904247283935546875)*x^15 + (-9939117928717265286834198116348021623584802739008723322258/2350527898389072397160722539410926401615142822265625*a^9 + 186630047118431333807526426953305988598840660525106264472438/16453695288723506780125057775876484811305999755859375*a^8 - 4302685626146219959168376324793242257463120552494011085181/1828188365413722975569450863986276090145111083984375*a^7 - 184770656713062267609770907907877700974700701701884862977284/3290739057744701356025011555175296962261199951171875*a^6 + 2171471739131269931000761213790938338583504092155488661623504/16453695288723506780125057775876484811305999755859375*a^5 - 1556813925162219830751637912160076748285972826224387548119573/16453695288723506780125057775876484811305999755859375*a^4 - 2740019821540435154122507754228889340506162439811688115072069/16453695288723506780125057775876484811305999755859375*a^3 + 2725755905813404663609276480042915390547231124715390648667842/5484565096241168926708352591958828270435333251953125*a^2 - 1220895675900514593440406578598665818678150638398896725427438/2350527898389072397160722539410926401615142822265625*a + 567833226491355905693283128304938414687895650182866566435758/2350527898389072397160722539410926401615142822265625)*x^14 + (-6900334147668347800746020697762446288888899302339580859481773934676/240965836583292249965179696579298251890577375888824462890625*a^9 + 114702808053823854321311473417185451150031432229413840658328612320374/1686760856083045749756257876055087763234041631221771240234375*a^8 - 8212014975324770229169423682620131216613183443211326904449737329028/1686760856083045749756257876055087763234041631221771240234375*a^7 - 198648114693031285749644923781780655230514263231893527130176033814876/562253618694348583252085958685029254411347210407257080078125*a^6 + 1375001094159688785742031581402187445489582960650322377958451998411854/1686760856083045749756257876055087763234041631221771240234375*a^5 - 63217204824147186674169737085436347816732700577920673203132202480158/112450723738869716650417191737005850882269442081451416015625*a^4 - 1706839691608353145451912218315331963848674271264661003890570058671106/1686760856083045749756257876055087763234041631221771240234375*a^3 + 997738433918930070839742324478705729344316983070615893629946429731176/337352171216609149951251575211017552646808326244354248046875*a^2 - 755083752572933761942632782448054679980744703202273097085997781661258/240965836583292249965179696579298251890577375888824462890625*a + 120248687212917416349831351577836680090513216604874699899341949337088/80321945527764083321726565526432750630192458629608154296875)*x^13 + (-2273798741597238512769523119770120458389370916992057933460057826126903088829/14821658004590441737701974899282273412381982780061662197113037109375*a^9 + 168356907754550775548627265693932867586059956810951776619489706782823058346889/518758030160665460819569121474879569433369397302158176898956298828125*a^8 + 12972682681912356486616426478554604078657474107746312569791113724234311777529/518758030160665460819569121474879569433369397302158176898956298828125*a^7 - 307445350155643582559609632305681483838469912145199834250218720743441277424989/172919343386888486939856373824959856477789799100719392299652099609375*a^6 + 417279492717315422839983861793955334365051289430040989194697197462773075757163/103751606032133092163913824294975913886673879460431635379791259765625*a^5 - 458079349318911835831059695882091955876924910584414742794035171252288361851716/172919343386888486939856373824959856477789799100719392299652099609375*a^4 - 2569767313788360545223660896357552408574827534423507880884685493436265811160609/518758030160665460819569121474879569433369397302158176898956298828125*a^3 + 1464444968814770560457563552605876525288891027894240938647288318668355586895691/103751606032133092163913824294975913886673879460431635379791259765625*a^2 - 224780205323148559139061113319218513175086346905274184083590659544079821550563/14821658004590441737701974899282273412381982780061662197113037109375*a + 20457460805179287851733949907426771824879131870481966937839362057636943641223/2744751482331563284759624981348569150441107922233641147613525390625)*x^12 + (-15057407193598387864632454240406573931159762860534967806811711331266281068105847000518/22791773008152630056499060308013514654368325551558882580138742923736572265625*a^9 + 3168765194618577456420408695651789062969427483400821908145173307709310906131782562578/2532419223128070006277673367557057183818702839062098064459860324859619140625*a^8 + 6831700122387682719540282744111520601091165397874549877291525515677879151403195232678/22791773008152630056499060308013514654368325551558882580138742923736572265625*a^7 - 55145974537420184644395523224483558840609327545645950618976635270243780391302764352678/7597257669384210018833020102671171551456108517186294193379580974578857421875*a^6 + 366535357328225220411035160077948690668470977172032580888964996637724684244868458498432/22791773008152630056499060308013514654368325551558882580138742923736572265625*a^5 - 25417482655773974827876090048630954638544617128729627298425392035068021381716184547736/2532419223128070006277673367557057183818702839062098064459860324859619140625*a^4 - 451985187623574202668495612537812713637257969116669358278590780915592342289285071567694/22791773008152630056499060308013514654368325551558882580138742923736572265625*a^3 + 1250178878450118956170356482824227635489978531345678714095023020766550070910471521628584/22791773008152630056499060308013514654368325551558882580138742923736572265625*a^2 - 1362201387400910123551276750467893344115059755405745791808700186150027515195031247942442/22791773008152630056499060308013514654368325551558882580138742923736572265625*a + 688844504575234350792905229888210353558679233154243536672521749578680423293650075265656/22791773008152630056499060308013514654368325551558882580138742923736572265625)*x^11 + (-80946282480787632960508876079292990743084870213228197070616811515696006649536193535306842020283/35047692821833454484536797190830469448588418111822928580068037263117730617523193359375*a^9 + 964703435925372592861336742573697679189408515844545413526096308082347742242711389835790515343514/245333849752834181391757580335813286140118926782760500060476260841824114322662353515625*a^8 + 44697924120081314821557153055594064913544382182252830234709016649754102177247605957697941738694/27259316639203797932417508926201476237790991864751166673386251204647123813629150390625*a^7 - 5947629499887096150232459720158408922285606486420205417074276085832775606423314720024090755659016/245333849752834181391757580335813286140118926782760500060476260841824114322662353515625*a^6 + 12896241339433173135226733131562323522267342236910698449823408087596085994591781362378243297320566/245333849752834181391757580335813286140118926782760500060476260841824114322662353515625*a^5 - 7559014992020708396619594675346954699663150148806701695906222664134493933853059161556856587549931/245333849752834181391757580335813286140118926782760500060476260841824114322662353515625*a^4 - 3212930485831873776467717027154795479911506464532422511403917740283487515568240719799519447287727/49066769950566836278351516067162657228023785356552100012095252168364822864532470703125*a^3 + 14325114662785443404478552497844648967105377204243664900993320773110968100048507301748166737867764/81777949917611393797252526778604428713372975594253500020158753613941371440887451171875*a^2 - 6781916844539476966883951466268018508673714797663973346831052187192860380705369681771782635358737/35047692821833454484536797190830469448588418111822928580068037263117730617523193359375*a + 3526573899820451270446810095017391893364628387443156321656964024240945248356428704482487805152909/35047692821833454484536797190830469448588418111822928580068037263117730617523193359375)*x^10 + (-71002656091781904494717061494045576942704346571367109715507243937158228060904402790145512047857822453862/10778808403314810697174027798548689533696341151484542238148112147655410808511078357696533203125*a^9 + 763176478851319700981916024953710455402905408796816825824923208053910100819305421448800126959227241998634/75451658823203674880218194589840826735874388060391795667036785033587875659577548503875732421875*a^8 + 155303372187193899361296478934754075455052724009117531331327823542870109054809734029731717514522681650818/25150552941067891626739398196613608911958129353463931889012261677862625219859182834625244140625*a^7 - 5016490639676257342427991327871287021062466375436630246426347076396057228225385277085632783917579586331982/75451658823203674880218194589840826735874388060391795667036785033587875659577548503875732421875*a^6 + 2127929948754319581597246309872432030102533284209142878493784013430157204009090451165668811586674610755744/15090331764640734976043638917968165347174877612078359133407357006717575131915509700775146484375*a^5 - 5798721414991437560237366380590066964425358174897430644403474508215705623363425956336879245205430538749868/75451658823203674880218194589840826735874388060391795667036785033587875659577548503875732421875*a^4 - 13502546817906037233977377320305840844857350965683915521671173241732385405551858177805697386146180909501208/75451658823203674880218194589840826735874388060391795667036785033587875659577548503875732421875*a^3 + 3870668910246131660532223761199554289055565469702826552742046981829647063504606801974895118195924471800934/8383517647022630542246466065537869637319376451154643963004087225954208406619727611541748046875*a^2 - 1114040803486552534278943180798183342576153112352185708124110067232594777447208452925852815756258284656698/2155761680662962139434805559709737906739268230296908447629622429531082161702215671539306640625*a + 2974603130852952482336175454961895124034563349925429535205582228918758876547047756689976640025807253369084/10778808403314810697174027798548689533696341151484542238148112147655410808511078357696533203125)*x^9 + (-5649333253197724036594171639158311078742299156034758356920153533945947487024112237602472191563846244912236464919/368332093407023296792493731178531000159279657785885841794217519795662241222089505754411220550537109375*a^9 + 164756280649365621503249097649624338776698670862816943393874854872795634957243186256932511896447632213870571573501/7734973961547489232642368354749151003344872813503602677678567915708907065663879620842635631561279296875*a^8 + 45089788552545193118483554179483887591179989765918738446256001944060851009506453543359094190722313163315581453771/2578324653849163077547456118249717001114957604501200892559522638569635688554626540280878543853759765625*a^7 - 128630020606076500491205285522607162866208235974450911938254493145862796814677282311860673074236717401661123705038/859441551283054359182485372749905667038319201500400297519840879523211896184875513426959514617919921875*a^6 + 2400997968345863160199856767731251141713075908801078508255258757803187582030373944550004254793810445873602285687691/7734973961547489232642368354749151003344872813503602677678567915708907065663879620842635631561279296875*a^5 - 80196472721839344249577572236786499114552534861529832950511314727215063922440653031403152301837968234052618185082/515664930769832615509491223649943400222991520900240178511904527713927137710925308056175708770751953125*a^4 - 625610441631066330979093047243753797853228387531348556907684610000219940978272795196199171573345022022798317577549/1546994792309497846528473670949830200668974562700720535535713583141781413132775924168527126312255859375*a^3 + 863183129582008038797458107787112155355146279439034448946744018184103794731115566983211239718897680839176020254671/859441551283054359182485372749905667038319201500400297519840879523211896184875513426959514617919921875*a^2 - 419189471830845269439443439955804222488924905996360532972574189008710347273907311732242306713033365250461818061819/368332093407023296792493731178531000159279657785885841794217519795662241222089505754411220550537109375*a + 688448390725517147179799375124781046998187553464199568192487593899795503707933788708584024747899795983163786889918/1104996280221069890377481193535593000477838973357657525382652559386986723666268517263233661651611328125)*x^8 + (-3290683432129905306252982849826896367637430961498069462111158676879330487661446159558610858341145150032070987426099305392/113279384289538117980728970481047276189610961003118609750555991283406560843349808465063688345253467559814453125*a^9 + 3222680974424240075596102560421299634639285753242479430531352933807823964765070781382055502961200815701704744855171838652/88106187780751869540566977040814548147475191891314474250432437664871769544827628806160646490752696990966796875*a^8 + 30439860059460770795565625133740367992632219423559856370725158305470120131429764154415186575156803658664279062516751652308/792955690026766825865102793367330933327276727021830268253891938983845925903448659255445818416774272918701171875*a^7 - 14553968944059743454096887611801266175928595554538579248896190434555328660578151062734606129710184093371189127312388920584/52863712668451121724340186224488728888485115134788684550259462598923061726896577283696387894451618194580078125*a^6 + 442718675096626314842310598289930380085162806120169992087062938380434737402930518051572921606304033183619930809594215341324/792955690026766825865102793367330933327276727021830268253891938983845925903448659255445818416774272918701171875*a^5 - 67075032102094428830357723250632700621378602828773636732362593620881905054968470632394120910937225097610207154662515916654/264318563342255608621700931122443644442425575673943422751297312994615308634482886418481939472258090972900390625*a^4 - 595989455871873988217212781364122105751034662821814895325770355718963058113970652612513920009642870172250831290450465000816/792955690026766825865102793367330933327276727021830268253891938983845925903448659255445818416774272918701171875*a^3 + 1423676725203063599425494365056021039679152235028896189393893432308847865755079767991977775634316999382439047522844415427434/792955690026766825865102793367330933327276727021830268253891938983845925903448659255445818416774272918701171875*a^2 - 9322767401165326274938235948403151953929141220953195927677439488765993730896966383129996945840756387346279122527093917136/4531175371581524719229158819241891047584438440124744390022239651336262433733992338602547533810138702392578125*a + 130523825472589854980248287170938079735407747014327510471384046597183325700924981700357160303419247837001570214596263162836/113279384289538117980728970481047276189610961003118609750555991283406560843349808465063688345253467559814453125)*x^7 + (-7730997465199066853484022305015520686777192534056694023619939725520307060377322472313688690331134833760464120985957769439982145144/174193603200857716891772525467066682596883792611279968415640123158694635709347990626394420132783125154674053192138671875*a^9 + 982914851075310401630671315900670454506661700534479110021285007093833502904310895123303286911127055588958657270928304004431137808/19354844800095301876863613940785186955209310290142218712848902573188292856594221180710491125864791683852672576904296875*a^8 + 11469975255313370654824763066050643044190179801236944204817518830838706274672271387470010727099793116690498840471156871866657312194/174193603200857716891772525467066682596883792611279968415640123158694635709347990626394420132783125154674053192138671875*a^7 - 4762192221436601794304630628699286024911716112352328314393196294834626573937710689897591123925245486588247397014191268038145669867/11612906880057181126118168364471112173125586174085331227709341543912975713956532708426294675518875010311603546142578125*a^6 + 141664256849682489425984948884431098566633330243367246168338128216177715020005759439268772021250548268877902982531670514464416447601/174193603200857716891772525467066682596883792611279968415640123158694635709347990626394420132783125154674053192138671875*a^5 - 6389184439798149610351775833710287639422459202752666059898202734445658598723725151565726451265959013491251990967369195480578238778/19354844800095301876863613940785186955209310290142218712848902573188292856594221180710491125864791683852672576904296875*a^4 - 198104103518391475511707490715354642515574209583767750811321630596027428285577375763639720012603122852549252274442417725954645766706/174193603200857716891772525467066682596883792611279968415640123158694635709347990626394420132783125154674053192138671875*a^3 + 455235740702724813665113889713730638911405159740738263880654534543837882480965001407999906708078680476219352239718057623895644871649/174193603200857716891772525467066682596883792611279968415640123158694635709347990626394420132783125154674053192138671875*a^2 - 526958428888427213086483635877517275046017043152696663090110291809768885359890008299150388038251350466876385743034711116359261093969/174193603200857716891772525467066682596883792611279968415640123158694635709347990626394420132783125154674053192138671875*a + 301197860070037123746308341712084697134898319701001335259134540995721749600145080354211185067347806690929755985228743374165696029124/174193603200857716891772525467066682596883792611279968415640123158694635709347990626394420132783125154674053192138671875)*x^6 + (-2888475935190062332520562064504545425196050731304239116912249764772308725221112722883029936904641727441247771907553012783435331449378626194/53572698309413788149699353418254273649288495155747244036328821002071664291673382804676896429274535194053896702826023101806640625*a^9 + 21072057198213598104274527069088399231425929218011743226584950549829191298386019592525388147373030462170266886423497037443417160172594966804/375008888165896517047895473927779915545019466090230708254301747014501650041713679632738275004921746358377276919782161712646484375*a^8 + 10976509575873610503908662236741469976062376712300082339541408142303683933594157579491592750115684761022994531675119499292637737186556673584/125002962721965505682631824642593305181673155363410236084767249004833883347237893210912758334973915452792425639927387237548828125*a^7 - 182718288522441967367062734023903079146839662266371462498366545206438591603994109717528769073822561278625727593340253598450253972690886978098/375008888165896517047895473927779915545019466090230708254301747014501650041713679632738275004921746358377276919782161712646484375*a^6 + 354480068691716054022941729681185508529322297306870832082837219185785414179723534809266948340449651707933604309769245275577111121200489634314/375008888165896517047895473927779915545019466090230708254301747014501650041713679632738275004921746358377276919782161712646484375*a^5 - 25210628780182201764038247479883296083382297656327650997180048505316918091343603705338522931944339139473192877632728207751291163307986585764/75001777633179303409579094785555983109003893218046141650860349402900330008342735926547655000984349271675455383956432342529296875*a^4 - 516993608130323771879816709540945116994915118321299030474032659273694292147411863798866010840352911250912790920987940405246675536419868827152/375008888165896517047895473927779915545019466090230708254301747014501650041713679632738275004921746358377276919782161712646484375*a^3 + 42371453162342777138111867147276443456299345622783243000099626512279497584448751928601574422176956975191124777025635331561764119351582653352/13889218080218389520292424960288145020185906151490026231640805444981542594137543690101417592774879494754713959991931915283203125*a^2 - 190851543461779158082979697023477404509847470151970645649340833570472037957916132049366679229164363185929035597714596136948661154110763923088/53572698309413788149699353418254273649288495155747244036328821002071664291673382804676896429274535194053896702826023101806640625*a + 111076719701551127314937518019056004626918505041347336749034469047090871054366119266308984011727783525115268849793468378453924236176902974106/53572698309413788149699353418254273649288495155747244036328821002071664291673382804676896429274535194053896702826023101806640625)*x^5 + (-279595335727492505915405830972635502452381535876047370760548224695536201792867801886098314133377217531465445728315010551025094897206720642390927071/5492038650125997875784022777768223272077840886200901064411771790540502959651079134085704960507347272002931504175649024546146392822265625*a^9 + 372394770382236725797057942125014548694378050004405753732062953403652720029652119303479046825087783805707615036383420120875972616458905574434142854/7688854110176397026097631888875512580908977240681261490176480506756704143511510787719986944710286180804104105845908634364604949951171875*a^8 + 3440710567734928986121442866018230214663779404915640257819932197642590509238021622475036429567526663985072560421096631583214656583620207783087958427/38444270550881985130488159444377562904544886203406307450882402533783520717557553938599934723551430904020520529229543171823024749755859375*a^7 - 5781237149474518984113316691380096116285207724867088136501259565084978316008062164352766851599903168241432071612203685306158291159903057409207339583/12814756850293995043496053148125854301514962067802102483627467511261173572519184646199978241183810301340173509743181057274341583251953125*a^6 + 32931618007996188617296238957090103288596618428738707498191201251795157891166694007929997658541143670265963415028641966720695655314370012532361242751/38444270550881985130488159444377562904544886203406307450882402533783520717557553938599934723551430904020520529229543171823024749755859375*a^5 - 3337459318107242740225600227535477809313401220511800266502615006627544108880731300214965854467947490281173735243624131930809847775013400200415477176/12814756850293995043496053148125854301514962067802102483627467511261173572519184646199978241183810301340173509743181057274341583251953125*a^4 - 50230754566645942498069079064520379913448967453269066105376213899814508257651868695416183230598702626892715100262949823959540955972829121983934540237/38444270550881985130488159444377562904544886203406307450882402533783520717557553938599934723551430904020520529229543171823024749755859375*a^3 + 107217275302562463452897110622345198527440707018731181436447027152071679345985942853754317795293296925766105428955268238600585222141848811092682658031/38444270550881985130488159444377562904544886203406307450882402533783520717557553938599934723551430904020520529229543171823024749755859375*a^2 - 18021155743552651094815425693627397515496907356629249609333340198969986777947142937765343424243938810542892559638147717691368465537819628571649063317/5492038650125997875784022777768223272077840886200901064411771790540502959651079134085704960507347272002931504175649024546146392822265625*a + 9471297386527669559633859522617961371929361182577812289791870048488122645459507167089980092042020368971458834948826494580412035944509215399549883/4881812133445331445141353580238420686291414121067467612810463813813780408578737008076182187117642019558161337045021355152130126953125)*x^4 + (-20287446648468538670399676923583248937857471214705819859916065171787270096866418913370383341735941172748373011842045796049219072162006360803550154429877118/563019774741823000984671460077145513876604907099439248181338042464628748722980159355254847592011022681425524982756769531988538801670074462890625*a^9 + 41209693883384700335745015741586173279937402251538484077402027957719729471576413815444463219678489691302293187833278342705402576088750903573213158451626148/1313712807730920335630900073513339532378744783232024912423122099084133747020287038495594644381359052923326224959765795574639923870563507080078125*a^8 + 159606203551932735446832222727215274987886860638666119767456358291226534753989726511166737251951408296742789575194744261498826899538292165394374008986555518/2364683053915656604135620132324011158281740609817644842361619778351440744636516669292070359886446295261987204927578432034351862967014312744140625*a^7 - 3710318165912802474157767026807822279882335053115203611892310565029896102984684715615820507644111501850080599561917757076990063480055869880374131701270725468/11823415269578283020678100661620055791408703049088224211808098891757203723182583346460351799432231476309936024637892160171759314835071563720703125*a^6 + 6899539442294124552391263435801039502342796912284078792468955154235807348502704287450739359452617620405150682719910170210306916934626482642063094057249154698/11823415269578283020678100661620055791408703049088224211808098891757203723182583346460351799432231476309936024637892160171759314835071563720703125*a^5 - 1736329153405535850308669577434277072246767654209425986259016325588865570065136848444665565207233074313105139938107185836000073682420870440427906546939913082/11823415269578283020678100661620055791408703049088224211808098891757203723182583346460351799432231476309936024637892160171759314835071563720703125*a^4 - 11024418902709155383666281755249648931775281129817552052812973916752672635171314669242227030284577690753640315641883231985605515849916889354292041265463642134/11823415269578283020678100661620055791408703049088224211808098891757203723182583346460351799432231476309936024637892160171759314835071563720703125*a^3 + 22747893523124106570736754729529577135450072464979909155645058493401178903756089415155264049005296907782532633599524324086272259084957415296564295511130099922/11823415269578283020678100661620055791408703049088224211808098891757203723182583346460351799432231476309936024637892160171759314835071563720703125*a^2 - 3847506102441374789737897880496281105623091090519922329731841735233839419545833917626884345744814554720520032174614266855100879772268326848568955194572487488/1689059324225469002954014380231436541629814721298317744544014127393886246168940478065764542776033068044276574948270308595965616405010223388671875*a + 2306012957585147525491539840009966178857073618710743312396970459732925637985891267881891836502947962712913550178147581020985605029554433487117950068201694874/1689059324225469002954014380231436541629814721298317744544014127393886246168940478065764542776033068044276574948270308595965616405010223388671875)*x^3 + (-46741578606425558448084273573667488889616729534917055540534223138528418694603459121558440222827422313830319091379888225190261101470166592707929227420069515702671188/2597324584275773936339364456726200425695284621821467825457799224179208045573691830450659648082863974868398111305219100319874314664048142731189727783203125*a^9 + 261322632885369243167970994900252725297393292769051267605103367754925105305699948746690566872681484857193717567107216171043076091632668619598506137633281181816460428/18181272089930417554375551197083402979866992352750274778204594569254456319015842813154617536580047824078786779136533702239120202648336999118328094482421875*a^8 + 646281502091122464631581960455265696572956624117592862399533641204374906870572351419225440156967678469323653705468753737764308431986938644517124609166799811056715216/18181272089930417554375551197083402979866992352750274778204594569254456319015842813154617536580047824078786779136533702239120202648336999118328094482421875*a^7 - 20781254080478556637255240836337562857585313040302743492708749468176099022148607004060694024782943359868224292266667863801375977750041109474657635307175232853228701/134676089555040130032411490348765947999014758168520553912626626438921898659376613430774944715407761659842865030640990386956445945543237030506134033203125*a^6 + 5113078205321664196133989356790844677000589971078758687241498088304749712400827722228432422947002773193127766573994184781603182998698402835651223791163281768389270859/18181272089930417554375551197083402979866992352750274778204594569254456319015842813154617536580047824078786779136533702239120202648336999118328094482421875*a^5 - 12556163748577515856568707622773716395398792302769081971110274113554960654515535615432727398901532999420969662586503443525757923019638822042552128067037659131329993/224460149258400216720685817247943246665024596947534256521044377398203164432294355717958241192346269433071441717734983978260743242572061717510223388671875*a^4 - 8564207794049765036062645056376903740852204773300979337559354896573905337071235192139399817016518016437700088883137884322284607228172380892676021811327958993575398934/18181272089930417554375551197083402979866992352750274778204594569254456319015842813154617536580047824078786779136533702239120202648336999118328094482421875*a^3 + 17125589445174214011689127548279801409660543404274302253334246850112059436545809780128536041973719618562986995514567056461773377708599085028688029628129966859317450591/18181272089930417554375551197083402979866992352750274778204594569254456319015842813154617536580047824078786779136533702239120202648336999118328094482421875*a^2 - 2911394686467682616024415127941023279787739340743637540303497051949313302778973795616267303620931882071271753437587127014642206275973876215660223818483643509857378493/2597324584275773936339364456726200425695284621821467825457799224179208045573691830450659648082863974868398111305219100319874314664048142731189727783203125*a + 196140712809745297561681178156709507490231345216229201158569713442145010255484897436525917673060809396096494294942785703665638507937544437147348005734680254516176582/288591620475085992926596050747355602855031624646829758384199913797689782841521314494517738675873774985377567922802122257763812740449793636798858642578125)*x^2 + (-903808519270332355735875693061233928499900614556730611696428236775336948111252968304268994373120759858744814785307735209233721658085122273264761471616700539987683607420692/159759811850937682465524095630443134309250897535349847526518319154747974878209300933626043291296911304170875077564461098737769173538936229306273162364959716796875*a^9 + 929825846839950306563292607590086993150742225122373020307086046366452878082210409065787490212575111542614443815543575696521053202158564936583927380588639334697931543359884/223663736591312755451733733882620388032951256549489786537125646816647164829493021307076460607815675825839225108590245538232876842954510721028782427310943603515625*a^8 + 4355574621982641693524319970828707257282893419741049107365179948591289394526906033917347908250119172846580819592943067561570881692536457618239829218116663964627084061700644/372772894318854592419556223137700646721585427582482977561876078027745274715821702178460767679692793043065375180983742563721461404924184535047970712184906005859375*a^7 - 53490069697807674633088040994052877746713570987543002595672372661759364823552978748212253282613481875477170210889937157836943863583179816970805162613452856248530238587372724/1118318682956563777258668669413101940164756282747448932685628234083235824147465106535382303039078379129196125542951227691164384214772553605143912136554718017578125*a^6 + 95629469124664836892281962895029320078407654271228322791847736862712328570134230992496286560381893316230656596376408404127978642802646261503914661272467740564456583629667556/1118318682956563777258668669413101940164756282747448932685628234083235824147465106535382303039078379129196125542951227691164384214772553605143912136554718017578125*a^5 - 13983118744369766435351525975078425496070531343337171505927456037962753055737408953394364913352257227065246145247724780797262965627386520271147944753789322252287121575997658/1118318682956563777258668669413101940164756282747448932685628234083235824147465106535382303039078379129196125542951227691164384214772553605143912136554718017578125*a^4 - 167879667723126468202135911034318056808757168056481209450924230261387284641176988028318991497585850448913451962283393673091605522152815273159966082251525205798471796075415834/1118318682956563777258668669413101940164756282747448932685628234083235824147465106535382303039078379129196125542951227691164384214772553605143912136554718017578125*a^3 + 108732092193391955854753418065134860005771986872805844349086947385703704446127103856996426638293626522725172133821771525618213493956844047211765189040673620266641289192383298/372772894318854592419556223137700646721585427582482977561876078027745274715821702178460767679692793043065375180983742563721461404924184535047970712184906005859375*a^2 - 55679776656063609814935723510956713140339137115899422708287272633723102146085908823573204829597938211601281124466006018199705417503233036887462677417654876202398753419359932/159759811850937682465524095630443134309250897535349847526518319154747974878209300933626043291296911304170875077564461098737769173538936229306273162364959716796875*a + 34091197750434101309758946382442598140789743518318821873892239082574284564703137678917866158558190759987791776819053196228092272405240263128410475038253290465577637873792004/159759811850937682465524095630443134309250897535349847526518319154747974878209300933626043291296911304170875077564461098737769173538936229306273162364959716796875)*x - 206906896051082104479060865364479085978567846486627547464388007626413752100352443828470677211825453009051655135041358404603961037320129755238479035436387504342414201737821743420607/245668154426719250310071154241719704110076985639710238192535943431476905431858880490356360164265398843749635480601663109879336768966162640737138644908554852008819580078125*a^9 + 39293390079541989459231488538885194595900234633927675509861149671423251724422803976144286525688339757000732063229375610875514088293443362681017646713098602944747697448730435515049/68787083239481390086819923187681517150821555979118866693910064160813533520920486537299780845994311676249897934568465670766214295310525539406398820574395358562469482421875*a^8 + 1035299368819619542768259019284478755728684043229058411489071596924893226881517309257094334223110373314843423201748822409530921999293793645968510284010705778492555680643581602781214/573225693662344917390166026564012642923512966492657222449250534673446112674337387810831507049952597302082482788070547256385119127587712828386656838119961321353912353515625*a^7 - 12089572615122634909790984025004222562110181812203815413396121635882637692034555491134652369544425539447605148416907387395344848375685903563799034009780955456118826893221113460440848/1719677080987034752170498079692037928770538899477971667347751604020338338023012163432494521149857791906247448364211641769155357382763138485159970514359883964061737060546875*a^6 + 21221651091845447643275306478752440119002254051655638585801334368839355426115481889418234185149117370610092909554394550690730977186432781439202483696945375153049730187859975294505307/1719677080987034752170498079692037928770538899477971667347751604020338338023012163432494521149857791906247448364211641769155357382763138485159970514359883964061737060546875*a^5 - 1994778129996968153891714044792621726167587109562489801689547386137046972987510620646287661269432156871741385014609549660430958489010244236213558253108698270620132613636876579286142/1719677080987034752170498079692037928770538899477971667347751604020338338023012163432494521149857791906247448364211641769155357382763138485159970514359883964061737060546875*a^4 - 7802954158801537575993687075349168366831811793796950374325804591901562133922171837018233982384569643711521091675865183705169307203699344089967050441380599029645074965124022452043729/343935416197406950434099615938407585754107779895594333469550320804067667604602432686498904229971558381249489672842328353831071476552627697031994102871976792812347412109375*a^3 + 24619191187623515839000403068692840042634261616106717838289757136899001263302969591442117496657821555890822950508268827969959641676562712628973634388837000556036892177980670707267602/573225693662344917390166026564012642923512966492657222449250534673446112674337387810831507049952597302082482788070547256385119127587712828386656838119961321353912353515625*a^2 - 12646690298121362966863222585447427610800987480650548468906104493967716206338172602055914016361906131733331400463527946869279294545670010585475283786103320061564512823675488989574947/245668154426719250310071154241719704110076985639710238192535943431476905431858880490356360164265398843749635480601663109879336768966162640737138644908554852008819580078125*a + 7806502804921199392772792509449493209111035053071252915494799802793955062354656033044478424473834090690161494691035963469995267229851996898130582821253321729064565932335844949970268/245668154426719250310071154241719704110076985639710238192535943431476905431858880490356360164265398843749635480601663109879336768966162640737138644908554852008819580078125)^2 * (x^30 + (49771792/102515625*a^9 - 222185254/26578125*a^8 + 6244764112/717609375*a^7 + 21826493362/717609375*a^6 - 59949499922/717609375*a^5 + 57696698144/717609375*a^4 + 77505786104/717609375*a^3 - 11061950878/28704375*a^2 + 846908996/2278125*a - 58322808778/102515625)*x^29 + (166319252421559757/10509453369140625*a^9 - 25881840993751031066/31528360107421875*a^8 + 2511404203298443738/6305672021484375*a^7 + 69196119662295068644/31528360107421875*a^6 - 218636765173965406019/31528360107421875*a^5 + 202491227011321733351/31528360107421875*a^4 + 286751164807877793284/31528360107421875*a^3 - 973784890012290883799/31528360107421875*a^2 + 949889094380968768508/31528360107421875*a - 514590771292284603914/10509453369140625)*x^28 + (1076707738722634162567783556/5386915902729034423828125*a^9 - 1788146224588226670287536706548/48482243124561309814453125*a^8 + 229825322264034399759384514306/48482243124561309814453125*a^7 + 3848520194802409634959059696896/48482243124561309814453125*a^6 - 13559418371256506000974719456418/48482243124561309814453125*a^5 + 2371227329255169735818277960086/9696448624912261962890625*a^4 + 18301857849489289045040878001512/48482243124561309814453125*a^3 - 11736580845882321872712730232888/9696448624912261962890625*a^2 + 58081754625898706765668463429362/48482243124561309814453125*a - 31456737167039170771398923848112/16160747708187103271484375)*x^27 + (15510575030134081455831965335302961967/2982112473189813315868377685546875*a^9 - 15332915835753551282493544674206984185403/14910562365949066579341888427734375*a^8 - 635246021310512969009370167717346120713/4970187455316355526447296142578125*a^7 + 28600005938364897367686582022784484098981/14910562365949066579341888427734375*a^6 - 108560882677035533318864755435020576324463/14910562365949066579341888427734375*a^5 + 3529128604590505344374566943475153210244/596422494637962663173675537109375*a^4 + 152186086747207855388966774834283128086528/14910562365949066579341888427734375*a^3 - 153123969413743567993602634339625062553933/4970187455316355526447296142578125*a^2 + 462243680694294544831594520627469078118202/14910562365949066579341888427734375*a - 147094377107339747083890237111895504364087/2982112473189813315868377685546875)*x^26 + (74421159508944338793104494724586547015145079098/283067707416064310842193663120269775390625*a^9 - 51450815996546498195113641279964834985298113857676/2547609366744578797579742968082427978515625*a^8 - 48926962700047961149299097598170969431801741573266/7642828100233736392739228904247283935546875*a^7 + 53020318709136507702312371479966275293779266059326/1528565620046747278547845780849456787109375*a^6 - 1048602223951243264490598413686998228861650739930914/7642828100233736392739228904247283935546875*a^5 + 781685248341736868350875335748130017793587464834428/7642828100233736392739228904247283935546875*a^4 + 1534344712821400440072514162437505832209246845177794/7642828100233736392739228904247283935546875*a^3 - 4362907347778698270362494147401697280362854750373246/7642828100233736392739228904247283935546875*a^2 + 4466789344072881432434553489451477501227778958946376/7642828100233736392739228904247283935546875*a - 6884706150252256727815781174660909108291410692219076/7642828100233736392739228904247283935546875)*x^25 + (18753164423150066842646997282360035163711742558241142353876/2350527898389072397160722539410926401615142822265625*a^9 - 78214107214502174835321775735925095608839666852618396954177/261169766487674710795635837712325155735015869140625*a^8 - 110841151888834653314501656319641229893406969538704327793817/783509299463024132386907513136975467205047607421875*a^7 + 233672606939177125677846950648509330972230255827997462067028/470105579677814479432144507882185280323028564453125*a^6 - 1559666185524455506955850805118191200842895988296410187617308/783509299463024132386907513136975467205047607421875*a^5 + 3162029038045868502874174944486708794733208213596563888112713/2350527898389072397160722539410926401615142822265625*a^4 + 2386791962581454423444436929396302667283964783999587591946513/783509299463024132386907513136975467205047607421875*a^3 - 6412308459973153202873758870716637598217552627130974648480482/783509299463024132386907513136975467205047607421875*a^2 + 20035845591183547660144995040237034760901086175069322198018266/2350527898389072397160722539410926401615142822265625*a - 3303626742083813474041755236166312882951774265625411812089454/261169766487674710795635837712325155735015869140625)*x^24 + (22497315633119672731239875596301627186708603796859958832420264651788/144579501949975349979107817947578951134346425533294677734375*a^9 - 17720761625267146963903609943099220826719953989132844608527944552657594/5060282568249137249268773628165263289702124893665313720703125*a^8 - 28522292064569232117006033190616735422056810287845723457928125150324/13494086848664365998050063008440702105872333049774169921875*a^7 + 29492134255358122464234020697214169026751790448470205543358215110997604/5060282568249137249268773628165263289702124893665313720703125*a^6 - 116909541863325071156785763750770139923624612165888814799513498736130998/5060282568249137249268773628165263289702124893665313720703125*a^5 + 70838747358297325917732224924862075894360867409423558466517183269607532/5060282568249137249268773628165263289702124893665313720703125*a^4 + 187111020806000340832433333251528051705167847975180512240898440574832254/5060282568249137249268773628165263289702124893665313720703125*a^3 - 52993259928819448239694111548781705813838982690992671449561617542122946/562253618694348583252085958685029254411347210407257080078125*a^2 + 72137652223586100187439798534054901548655031088151345281661985451085506/722897509749876749895539089737894755671732127666473388671875*a - 102734199404060843340149498698878310063156767825485366419936121650898134/722897509749876749895539089737894755671732127666473388671875)*x^23 + (53810524893574474797176010589674890018374836564070500512054968377503249285471/24702763340984069562836624832137122353969971300102770328521728515625*a^9 - 492892850729618737717068387388047106443517212974010160684120602557030281685426/14821658004590441737701974899282273412381982780061662197113037109375*a^8 - 1770930479759292499039091035838173067541712727640832175750066577249943344011416/74108290022952208688509874496411367061909913900308310985565185546875*a^7 + 4224535222741520027237514026103897248258110523823068029860475316525738346232702/74108290022952208688509874496411367061909913900308310985565185546875*a^6 - 5436744007924677723711197824085809322271693137042520255577543978450701891924446/24702763340984069562836624832137122353969971300102770328521728515625*a^5 + 8764090325916621241223407841500942981683507881142987918186453270840524779482344/74108290022952208688509874496411367061909913900308310985565185546875*a^4 + 9089003816592668887922318465378432225007421154432528003498698979071389042770051/24702763340984069562836624832137122353969971300102770328521728515625*a^3 - 66252056797342861041886289516000627888990267259844357024252368854757403780810271/74108290022952208688509874496411367061909913900308310985565185546875*a^2 + 71225030229933669345651387251523092714174443232644493573495839246698499883836682/74108290022952208688509874496411367061909913900308310985565185546875*a - 97214832050077776977246932532597376517741417795601969934284874087127553225125048/74108290022952208688509874496411367061909913900308310985565185546875)*x^22 + (532873209603076373047740153387248236749777295417196305122331137478045410656973102501854/22791773008152630056499060308013514654368325551558882580138742923736572265625*a^9 - 41777783121918915166145571680540676858165178900646718934953353024616983517268275074251748/159542411057068410395493422156094602580578278860912178060971200466156005859375*a^8 - 2291058858947678150847613522360695153387994792914332118697569756209825327047384510554776/10636160737137894026366228143739640172038551924060811870731413364410400390625*a^7 + 75150766227487748028155058120479712393104913108539190955750736771261770294407228557044342/159542411057068410395493422156094602580578278860912178060971200466156005859375*a^6 - 279601078683434668984446071935012564067028214881363568728679767057895153657808886947006422/159542411057068410395493422156094602580578278860912178060971200466156005859375*a^5 + 131679951975929799288066476491634483204785090221402877993903778056754001797937540326697758/159542411057068410395493422156094602580578278860912178060971200466156005859375*a^4 + 487304948516283948310269105886028721276822330707646953810133477557856369662878090974887452/159542411057068410395493422156094602580578278860912178060971200466156005859375*a^3 - 126000058524985210849036146208842376260816900468016077798420345167441829496166782812481888/17726934561896490043943713572899400286730919873434686451219022274017333984375*a^2 + 176610077325818596248564603724612987181364639538769080015021988782884158827401161420059642/22791773008152630056499060308013514654368325551558882580138742923736572265625*a - 231014547973621630904882170512332039374294215089854306892360101842057734510083690830360568/22791773008152630056499060308013514654368325551558882580138742923736572265625)*x^21 + (7022046798883506452321150095285195133166728390196780797787674788235415879104132166954017808543316/35047692821833454484536797190830469448588418111822928580068037263117730617523193359375*a^9 - 60847947858223570042232426239484814849058821829540018783853429219205112518015095201538794854620872/35047692821833454484536797190830469448588418111822928580068037263117730617523193359375*a^8 - 18641006301900712487004316972722173491358063598022889996201903929844533023745432695102985122448637/11682564273944484828178932396943489816196139370607642860022679087705910205841064453125*a^7 + 116286946455522900021581031038510234719530651028294286314125823911225968100556616995378108333957379/35047692821833454484536797190830469448588418111822928580068037263117730617523193359375*a^6 - 414325147503142754084432646153441367217970497883710532841561157969140567645766737939124889058468417/35047692821833454484536797190830469448588418111822928580068037263117730617523193359375*a^5 + 33754599593762214504661952573486920907545453978785684003954013651117675053876486115633852253919509/7009538564366690896907359438166093889717683622364585716013607452623546123504638671875*a^4 + 751087442955228993141833186420678186355438095339412031594967491771400709972302636830340974515052258/35047692821833454484536797190830469448588418111822928580068037263117730617523193359375*a^3 - 112103774696560986312823721213892984397772772267599389133250634097451215940405258129995736610951501/2336512854788896965635786479388697963239227874121528572004535817541182041168212890625*a^2 + 1856453039414211047403490672097016451921838415789851585028782553657730685922404830564613578888062608/35047692821833454484536797190830469448588418111822928580068037263117730617523193359375*a - 2329054407181456988472836248324356151714262106359371364981827090978784895782372744275290072576526054/35047692821833454484536797190830469448588418111822928580068037263117730617523193359375)*x^20 + (1685940063618730247444295824032730690383766674817156148533945028295868572972233998716259544837333221765476/1197645378146090077463780866505409948188482350164949137572012460850601200945675373077392578125*a^9 - 7044222709279082246286168250121891119427758367383021225817233606106112587911667017058756133518970714386684/718587226887654046478268519903245968913089410098969482543207476510360720567405223846435546875*a^8 - 35588228804218848627683211219021362159151977684591447967722723713135473525376781571103115729129438745965578/3592936134438270232391342599516229844565447050494847412716037382551803602837026119232177734375*a^7 + 72068305314167007488716275197462407979689647487338608661224595896029473476432093171108179024857000266908276/3592936134438270232391342599516229844565447050494847412716037382551803602837026119232177734375*a^6 - 27238023993900331120778084550615133131407006577358064841789666165809975801786001503072581386834670586154016/399215126048696692487926955501803316062827450054983045857337486950200400315225124359130859375*a^5 + 85014561636553679728830581577860003625897006069402092626532631499067608896147860213743592537252779350020762/3592936134438270232391342599516229844565447050494847412716037382551803602837026119232177734375*a^4 + 51233741768014259918275338024544613778555021244689114523916065695237621498890732965243637699681355042849892/399215126048696692487926955501803316062827450054983045857337486950200400315225124359130859375*a^3 - 997320441192109003603931343965301047205185630711850579298998723350177631535745285432751733684928401085275754/3592936134438270232391342599516229844565447050494847412716037382551803602837026119232177734375*a^2 + 1113512436172621914355815565289513950168673976251051314766590614264929000318863294862178145247169378956790986/3592936134438270232391342599516229844565447050494847412716037382551803602837026119232177734375*a - 268336437998219420635209060160335912130652602816610515251533334331775837451136946871441161058772311925464662/718587226887654046478268519903245968913089410098969482543207476510360720567405223846435546875)*x^19 + (1824950194620875830421787946546232315194532317180685129280084819661528255236291028106901591924415600703564225892314/220999256044213978075496238707118600095567794671531505076530511877397344733253703452646732330322265625*a^9 - 17510989658970214950056440727710077195104667810980603298115632496621412037297609106658583761755476469648139502717587/368332093407023296792493731178531000159279657785885841794217519795662241222089505754411220550537109375*a^8 - 19233863961015217037911039362228353664654014175886178677779233559892586990588862127222612404290239984416500655242368/368332093407023296792493731178531000159279657785885841794217519795662241222089505754411220550537109375*a^7 + 115601372616150888468939745831659254376056709907419374031635054891158135338794021998116415118771329924326737165872529/1104996280221069890377481193535593000477838973357657525382652559386986723666268517263233661651611328125*a^6 - 125021867866186959222504257888769977798025152236381240909128448620398294422532551398759768642281061496578212560297343/368332093407023296792493731178531000159279657785885841794217519795662241222089505754411220550537109375*a^5 + 108557245910643915494909809247492889249678833084310870988382926188495394426596548027808443218280924014408346782180324/1104996280221069890377481193535593000477838973357657525382652559386986723666268517263233661651611328125*a^4 + 243411473555424679408235971623211747585149477716009146893114137537817829023130732707594727847406721517502749075691197/368332093407023296792493731178531000159279657785885841794217519795662241222089505754411220550537109375*a^3 - 510534968326649198725114910955440381958435810550575613912244349034054517100655131276688037975116867847167561249424609/368332093407023296792493731178531000159279657785885841794217519795662241222089505754411220550537109375*a^2 + 1727199265803232821319878679296672288992424080898326071623088067832385116413840295140619298544831552200883390051632301/1104996280221069890377481193535593000477838973357657525382652559386986723666268517263233661651611328125*a - 667372638471262098391214055555726746998236580709791815389904908042897346230428925951784123182815543698616055598085157/368332093407023296792493731178531000159279657785885841794217519795662241222089505754411220550537109375)*x^18 + (13920601806080365028561224852721838880953429991188558331925917591195071296671355627788292275088768380699191859070791175909822/339838152868614353942186911443141828568832883009355829251667973850219682530049425395191065035760402679443359375*a^9 - 67725200258800038824115160623281420439270399431347229340209877698214999119413282823902771116378924700598034761962690077974062/339838152868614353942186911443141828568832883009355829251667973850219682530049425395191065035760402679443359375*a^8 - 5346678858342898649774960084390858397835069879141388638150248447078168769776873268060607011980246351085851936923082020491154/22655876857907623596145794096209455237922192200623721950111198256681312168669961693012737669050693511962890625*a^7 + 160625671593730445306091195498943070245953940713110789984823646956256159957248324220889536721942696911210236396997834499284372/339838152868614353942186911443141828568832883009355829251667973850219682530049425395191065035760402679443359375*a^6 - 497346771445535443644432027403662187570685426486046659510257789517522575628325182036066775947653497962134214699400520561532354/339838152868614353942186911443141828568832883009355829251667973850219682530049425395191065035760402679443359375*a^5 + 117008692588256461567621570155540716015563345680173663908254135683305320687865740585882790862724511731040343038305630233157956/339838152868614353942186911443141828568832883009355829251667973850219682530049425395191065035760402679443359375*a^4 + 999919650789906939001417322612854986954180822775342814216764388827970715992506739222688745816106758692026647943393587483791704/339838152868614353942186911443141828568832883009355829251667973850219682530049425395191065035760402679443359375*a^3 - 136039308917676777490060991920839020283394027657765018218545811504048475916733475528317443618178029918103034748433597076041542/22655876857907623596145794096209455237922192200623721950111198256681312168669961693012737669050693511962890625*a^2 + 2321545930292999288437095003048147148489052335040909411107394219872084365738629259563744842198655015574975627304238901023198356/339838152868614353942186911443141828568832883009355829251667973850219682530049425395191065035760402679443359375*a - 2593777172718884793520418237380899792581740641178577814754074519658134668363918628661739632855446074537203654123832797352061662/339838152868614353942186911443141828568832883009355829251667973850219682530049425395191065035760402679443359375)*x^17 + (30202400079401569855813504452394905175373937056578647726002122563603690398585620564324257410912232986181693643677877074946275446312717/174193603200857716891772525467066682596883792611279968415640123158694635709347990626394420132783125154674053192138671875*a^9 - 126347940366595118265925856945102768321368934775503257084671739363803671811265188149280206753627205410386522040835667590177724898056306/174193603200857716891772525467066682596883792611279968415640123158694635709347990626394420132783125154674053192138671875*a^8 - 160306660881824179659538465862150892981934066611127195998600979454881352924829013160255138490449288898206537272311799916707095337230637/174193603200857716891772525467066682596883792611279968415640123158694635709347990626394420132783125154674053192138671875*a^7 + 64634588190194213832424156144839093606618090134705852501263582776176997825243971802413005233019191467943825542370488699025682176219544/34838720640171543378354505093413336519376758522255993683128024631738927141869598125278884026556625030934810638427734375*a^6 - 318769839694996620482388804692807232486434316834439999480133034393083932676119810825184244123658460880081526700116024431129665838793756/58064534400285905630590841822355560865627930870426656138546707719564878569782663542131473377594375051558017730712890625*a^5 + 176172601595117257291783994692957158533264768646712349772285917441364312061465619333535586971536757295379977008227187408583279318180126/174193603200857716891772525467066682596883792611279968415640123158694635709347990626394420132783125154674053192138671875*a^4 + 660329810761351880521817196708096837605632441678971689116199818794587727470254073380770644504412566498711552826614332598424686949514321/58064534400285905630590841822355560865627930870426656138546707719564878569782663542131473377594375051558017730712890625*a^3 - 3945210332841165400417958770813487069288657032489976322592148847059843546255048066634288071067500289140631415134291714810458189525551562/174193603200857716891772525467066682596883792611279968415640123158694635709347990626394420132783125154674053192138671875*a^2 + 1507768835094398688899650354119402771584576798608613687544884376778855550221789996998191696266437272549712636840909026729066109231396329/58064534400285905630590841822355560865627930870426656138546707719564878569782663542131473377594375051558017730712890625*a - 4880589039390675953203256297642915585197769568881269874087473811523469477411919345872556064566233639872885173377733524017608860503499432/174193603200857716891772525467066682596883792611279968415640123158694635709347990626394420132783125154674053192138671875)*x^16 + (33758949186147521531475113974900084898150077596778768561747557940682489277432192974683494361076074822817072331087425656587099170541227321544142/53572698309413788149699353418254273649288495155747244036328821002071664291673382804676896429274535194053896702826023101806640625*a^9 - 287386759476986005550446152876469380176910603574586215336159724699757866322241412901019761852303555520216812205284185697701808852212134017983216/125002962721965505682631824642593305181673155363410236084767249004833883347237893210912758334973915452792425639927387237548828125*a^8 - 622032912688019451800868210012966804061402428254412629642048191932094573347067100490636375286261097593384369728204297724901388391869007134196/200004740355144809092210919428149288290677048581456377735627598407734213355580629137460413335958264724467881023883819580078125*a^7 + 2377234544733745748135396454829233770035979975554860175090307661919928487027044903004909276082793811137916898286867629790211509830223079247849478/375008888165896517047895473927779915545019466090230708254301747014501650041713679632738275004921746358377276919782161712646484375*a^6 - 2245334273298668646476699536021235265271758009388753296795772287846055934660448291246548553808073148031749826908032868998171532260855291450137022/125002962721965505682631824642593305181673155363410236084767249004833883347237893210912758334973915452792425639927387237548828125*a^5 + 917378547985534711174370848375918366680384908749797151988427703136832790771820086626915126552547929599103498473656119830174322843729079958376094/375008888165896517047895473927779915545019466090230708254301747014501650041713679632738275004921746358377276919782161712646484375*a^4 + 4782217262114075777482269538922434501740207919703804204083255716054428681221509508418937498653577187376392245142015585750875580973951551788895274/125002962721965505682631824642593305181673155363410236084767249004833883347237893210912758334973915452792425639927387237548828125*a^3 - 9318661203371664360030189250008585605548012221391304807102861778133317428158593371216454689571465232725778880852299275096835336192923606885528608/125002962721965505682631824642593305181673155363410236084767249004833883347237893210912758334973915452792425639927387237548828125*a^2 + 4610133466086562287971231507049886735925277492438181365609890198975586096466736193276153316337520473989568559140777093809253397922826326117044722/53572698309413788149699353418254273649288495155747244036328821002071664291673382804676896429274535194053896702826023101806640625*a - 1604459160021901891948056357736414378057030327987346612729077256083753241748879358210995081119109099643610604897247564825242632637029757473566472/17857566103137929383233117806084757883096165051915748012109607000690554763891127601558965476424845064684632234275341033935546875)*x^15 + (32532205284030713042750437051552828251562851540021230961553298379886049128534693709066579604616660163042080654902346343862743959539330963246851899031273/16476115950377993627352068333304669816233522658602703193235315371621508878953237402257114881522041816008794512526947073638439178466796875*a^9 - 104731954705093120202624059848971481842509326667472865431512363489120011805864690547374104415150704825775736759303740634252507679914751218256195667263703/16476115950377993627352068333304669816233522658602703193235315371621508878953237402257114881522041816008794512526947073638439178466796875*a^8 - 10031382028583406538247641425708128095136370763011479738176817570242507272937787475679803218337472160176449643117067821311181257829319071826602974407143/1098407730025199575156804555553644654415568177240180212882354358108100591930215826817140992101469454400586300835129804909229278564453125*a^7 + 310953874069010531754806533080228149711848103171727730473127377147129452154139630471627853275400577807982035939119117518671066756024013391160055651696693/16476115950377993627352068333304669816233522658602703193235315371621508878953237402257114881522041816008794512526947073638439178466796875*a^6 - 845592715985335808143685514863644201463881589970590540198313855441145002445960328380078763264297070486305747013828115923803438194316459075045534081591501/16476115950377993627352068333304669816233522658602703193235315371621508878953237402257114881522041816008794512526947073638439178466796875*a^5 + 76979358098387107814016218027253641614388754574532806104285195645909255800569234921946868951688423942421299621907305603501968340603158029258731810820549/16476115950377993627352068333304669816233522658602703193235315371621508878953237402257114881522041816008794512526947073638439178466796875*a^4 + 1848090817601358785842608156435607261046763038255492962039350691649100385660283897326122271261107901345751435512906700439420121738757443544637868482392891/16476115950377993627352068333304669816233522658602703193235315371621508878953237402257114881522041816008794512526947073638439178466796875*a^3 - 8720287550035833678968194583280490337321592063548057073930914978529453643994997637644709724198082217022459171052633876111297412726263904139978499758371/40681767778711095376177946501986839052428451008895563440087198448448170071489475067301518225980350162984677808708511292934417724609375*a^2 + 4101158389969032112625590055612827047129211484386681683005985272093320503841292472427331887798947605666665821416020593707260338513551578955112789907354249/16476115950377993627352068333304669816233522658602703193235315371621508878953237402257114881522041816008794512526947073638439178466796875*a - 4151537676667966624788856808998634115676602392265322581316110566675892243140314648012590197887870606700413731109436659642915060074676773457900509854468333/16476115950377993627352068333304669816233522658602703193235315371621508878953237402257114881522041816008794512526947073638439178466796875)*x^14 + (9029351361478093973567790485595837519168413553222569722709548463119669937339328450702475163639287207165598075221780364310187585813169786403881453906579605970392/1689059324225469002954014380231436541629814721298317744544014127393886246168940478065764542776033068044276574948270308595965616405010223388671875*a^9 - 5180942856666219077356528853351548415744497404627957686474241030918815338716668720660359785046278909458908988674581788290601390443703911456559927275964689447508/337811864845093800590802876046287308325962944259663548908802825478777249233788095613152908555206613608855314989654061719193123281002044677734375*a^8 - 39400412828713094594183914093807649785818214517562330155998540986197231807344174649273234185312376129066729461157682947483109819571689253661637687816413646263366/1689059324225469002954014380231436541629814721298317744544014127393886246168940478065764542776033068044276574948270308595965616405010223388671875*a^7 + 82689509233090574895190927450045544856593276225647398792625423268631692597116181741292651503912537983171199788023030252302304667567674625334267381859893958256546/1689059324225469002954014380231436541629814721298317744544014127393886246168940478065764542776033068044276574948270308595965616405010223388671875*a^6 - 216306236690604827706473345990766769479309361729992008539251652021931515319315710497974054938677544183345578645650809174940578507698276768228643842817611272042794/1689059324225469002954014380231436541629814721298317744544014127393886246168940478065764542776033068044276574948270308595965616405010223388671875*a^5 + 10514351674933921357566765196216317286317924485477201277681639762615950322972818371910394130662742909446873156001075287091528753492105389081090658274760693274478/1689059324225469002954014380231436541629814721298317744544014127393886246168940478065764542776033068044276574948270308595965616405010223388671875*a^4 + 484234710754913051387775243450770167915444645691093215158370264814843790046177377569675331447805575148650100889723189998548618031017641201326014991211820329329438/1689059324225469002954014380231436541629814721298317744544014127393886246168940478065764542776033068044276574948270308595965616405010223388671875*a^3 - 909364368829536726031870722243246558727412986590134174146190856531169263022837703029492721716743022153045724860080322023059142136374587064754021293292396873600294/1689059324225469002954014380231436541629814721298317744544014127393886246168940478065764542776033068044276574948270308595965616405010223388671875*a^2 + 353832341300255678751415292050253367973663490689184295860126421616970351657663568682779410987071714644419733506540100093414180968074713172858987571755406546306524/563019774741823000984671460077145513876604907099439248181338042464628748722980159355254847592011022681425524982756769531988538801670074462890625*a - 347924653648549409386272986064764486431533670392383104993280998457139090000317453523878896615918123647924799646890859179204880018517785062231172924624301223227424/563019774741823000984671460077145513876604907099439248181338042464628748722980159355254847592011022681425524982756769531988538801670074462890625)*x^13 + (6499800017073304593185382850465122979151448346309378982961307030803501099920974477711673675760399400051618240144699678723535531226681918911777479468180959769460961891607/519464916855154787267872891345240085139056924364293565091559844835841609114738366090131929616572794973679622261043820063974862932809628546237945556640625*a^9 - 16759103231632927012761954733611259063400824738121622742735640827621513805398572356744888193655716976816082182230629070945893049794897689530275254973233408330569731302558/519464916855154787267872891345240085139056924364293565091559844835841609114738366090131929616572794973679622261043820063974862932809628546237945556640625*a^8 - 8970627982241953480788932854641810672369032279027221658975348675416714961012213990523468132597494427124878752241611735813010140972350318549048492410118345983747468126617/173154972285051595755957630448413361713018974788097855030519948278613869704912788696710643205524264991226540753681273354658287644269876182079315185546875*a^7 + 57408806180018087287415826767608690841953557514034821334855822135525169466857515064036173782665834878440798082690823774319864641048109661027200747862732458337628455957348/519464916855154787267872891345240085139056924364293565091559844835841609114738366090131929616572794973679622261043820063974862932809628546237945556640625*a^6 - 144801709088500392283407861664498050677849824402188986852845207743170543226842012136025604659019721231975642568654860268995511820737054782699633331262581887443667076016696/519464916855154787267872891345240085139056924364293565091559844835841609114738366090131929616572794973679622261043820063974862932809628546237945556640625*a^5 + 1267652772495850395172501928412807732326850635230475738681213869117894598259197786177797954337387074166040207412703451852931065256043475834308167223780784548896410407371/519464916855154787267872891345240085139056924364293565091559844835841609114738366090131929616572794973679622261043820063974862932809628546237945556640625*a^4 + 331478814067825168342666135400264523130353757430749490511598834122178457833890680555976634521502646085761609369949138942620785565372635600029488999776552158983169024187037/519464916855154787267872891345240085139056924364293565091559844835841609114738366090131929616572794973679622261043820063974862932809628546237945556640625*a^3 - 68091037839346531140377503374476481509081434923078231300575079322971329958417653239762645333251920996316574596884220471995939184253159502593513479195767174161618125710141/57718324095017198585319210149471120571006324929365951676839982759537956568304262898903547735174754997075513584560424451552762548089958727359771728515625*a^2 + 718602791347748583731371685922293525649690805190277576059139832726042917380249432771788288600549011871440823535391204480650737345106954072105247107078403772536591269890736/519464916855154787267872891345240085139056924364293565091559844835841609114738366090131929616572794973679622261043820063974862932809628546237945556640625*a - 687616682125701685124168664867449574685107406807233272636004569751802901286809279705969500901252708324324650408464895109331849511503698828778096096521103245663706122218136/519464916855154787267872891345240085139056924364293565091559844835841609114738366090131929616572794973679622261043820063974862932809628546237945556640625)*x^12 + (20203803073886146187529486279644844657003919295566426660299036432798144440005602753895333312500754279331308555061998606976003772099152811102048627501562574482647515608676866381358/798799059254688412327620478152215671546254487676749237632591595773739874391046504668130216456484556520854375387822305493688845867694681146531365811824798583984375*a^9 - 9432449182689841942040782599068157861773522209066685482382397120197266228946999554026980550381106011998933001497651334120142787799501739043297115822084234908012562394677994373612/159759811850937682465524095630443134309250897535349847526518319154747974878209300933626043291296911304170875077564461098737769173538936229306273162364959716796875*a^8 - 26590281742760275809284955097401063089748658214729539656688344126056790032530473345891445196276546978067781186447723690689527625271937904897129440617404372184997406297721588202056/266266353084896137442540159384071890515418162558916412544197198591246624797015501556043405485494852173618125129274101831229615289231560382177121937274932861328125*a^7 + 173024789987288729062086961826543049155173373226735914997903604078949966704739456053586476937073407486229527024792619896026446441854899609034554619516944807290087245074087338039016/798799059254688412327620478152215671546254487676749237632591595773739874391046504668130216456484556520854375387822305493688845867694681146531365811824798583984375*a^6 - 421774216215340839823131915849016698978911735704919006082478194084016208358358960952346568359336916546700145500536681102151606946035542352817041258465883059839693269668998909182974/798799059254688412327620478152215671546254487676749237632591595773739874391046504668130216456484556520854375387822305493688845867694681146531365811824798583984375*a^5 - 12096357208732904937185947760307080762790357943257689767406330847414759422575002838001476314527662877481565111037816064576813521230492402424407067537438335225405154211879372419638/798799059254688412327620478152215671546254487676749237632591595773739874391046504668130216456484556520854375387822305493688845867694681146531365811824798583984375*a^4 + 985788354287819020903952296431812827580560503585069996055667992591192170868752577597087636731872674574615732081293110466409974126546880671820595966445150022735356312189883299993028/798799059254688412327620478152215671546254487676749237632591595773739874391046504668130216456484556520854375387822305493688845867694681146531365811824798583984375*a^3 - 598985664595145726952828336850419060796077908451165695006391062985317496279150645211513820871509204800731751431181259314821129630824125990749889997394831840036603089365446847651978/266266353084896137442540159384071890515418162558916412544197198591246624797015501556043405485494852173618125129274101831229615289231560382177121937274932861328125*a^2 + 2115535936363611783890502195865248430903490143242992251743642387442871186289881845880876610486198028206437826665570406745135928679183091354129604205420234543886264361931871971090286/798799059254688412327620478152215671546254487676749237632591595773739874391046504668130216456484556520854375387822305493688845867694681146531365811824798583984375*a - 394660051534298047287180981418232605022252870728025119465564341714007360194898077299341474354588358473608628725330651863494409288245330730870266779535697243822589889497760337691778/159759811850937682465524095630443134309250897535349847526518319154747974878209300933626043291296911304170875077564461098737769173538936229306273162364959716796875)*x^11 + (3605883230379221748235836989155239187589458874778807211581375580722925256548721350133804725921944983636895474474162100833455646368368892926408080048336058985574744359458320213542142452272/81889384808906416770023718080573234703358995213236746064178647810492301810619626830118786721421799614583211826867221036626445589655387546912379548302851617336273193359375*a^9 - 7669593354540651493000535052147346911104512479484817640393416637160119558890467272714713861104866291415897327974459825838828868010498851927301501544597399776133190642445542800483212850702/81889384808906416770023718080573234703358995213236746064178647810492301810619626830118786721421799614583211826867221036626445589655387546912379548302851617336273193359375*a^8 - 13635971183471234194832783743284299433081028417582150384558733495733500507023359781583984866064043827162914198589959137304970814761503331930272174293724219982285793006554399228467519590083/81889384808906416770023718080573234703358995213236746064178647810492301810619626830118786721421799614583211826867221036626445589655387546912379548302851617336273193359375*a^7 + 30072157484084958008079881715180614943142787236696560728144522552382899966676428539032451211784235060462170957184077225003608646475565798461519311296879784994007735151628723257307566865309/81889384808906416770023718080573234703358995213236746064178647810492301810619626830118786721421799614583211826867221036626445589655387546912379548302851617336273193359375*a^6 - 71002384975115021239838526073566968416373385113012907658992343029509110151617643294335564683876478669351234873156828678713776036202221581972137681644895836377958611494846134187648898731592/81889384808906416770023718080573234703358995213236746064178647810492301810619626830118786721421799614583211826867221036626445589655387546912379548302851617336273193359375*a^5 - 4532962185759311882064912765572336483701481063983693904909323376610814146846724338699549486288035610758992794158029020973730073560575456119981283269147073321376068737209013742723251908776/81889384808906416770023718080573234703358995213236746064178647810492301810619626830118786721421799614583211826867221036626445589655387546912379548302851617336273193359375*a^4 + 169190736784170206857742252988262646328689710835874142897778123247321067812474275982697355530819055916456256338476745049797524100485881655886274037250273925774985578781652987039825106715188/81889384808906416770023718080573234703358995213236746064178647810492301810619626830118786721421799614583211826867221036626445589655387546912379548302851617336273193359375*a^3 - 60903182330159491832591941755554060062475235827471500854179730914839353601504859393607551129109807531086431455602104557859548604130081044122289621501324834783707107515150450832166433446287/16377876961781283354004743616114646940671799042647349212835729562098460362123925366023757344284359922916642365373444207325289117931077509382475909660570323467254638671875*a^2 + 119916723690287759349317610805403420511235697299636393739005852740695696391820760208040570578243731936954384243093028091716258017873525435289899194455191735659439058769039047706736535794189/27296461602968805590007906026857744901119665071078915354726215936830767270206542276706262240473933204861070608955740345542148529885129182304126516100950539112091064453125*a - 12134710583341163054504182387607574757817495207789131624065100113382635502545441400873828328692667049501948643733620017898142087690289481047596496981639780550438110057970186732382961921046/3032940178107645065556434002984193877902185007897657261636246215203418585578504697411806915608214800540118956550637816171349836653903242478236279566772282123565673828125)*x^10 + (1655251950677331838921084801600168105287593470816719992432163157722657605186673283200526784771409383987174641486463141197930618093663208762218880942768394684065325864493571018693729400637386012572/25184824393651640645068388171561296541659610980970919887206692575842499633412908045269188734964770028341271224816054869748723883456046766966818228894453568500466644763946533203125*a^9 - 167285026948286987690525563078880277723660022981181995417747268969783788693860078861129824054765154619718654232665753442450592391209548308979145302755604614456642682688669979802357798264461430086/1305879783374529514929471979266141302160127976791084734892198874302944425436224861606550526998173260728806656101573215468452349512535758287168352609342036885209381580352783203125*a^8 - 14042630549980988243323537670856761357203941595305676138905556149350033411846801764749470948898537374420231579750630490097819193106120472558824838125403352005572449537445122254194265234866440255626/58764590251853828171826239066976358597205758955598813070148949343632499144630118772294773714917796732796299524570794696080355728064109122922575867420391659834422171115875244140625*a^7 + 94436253762939534775842767041843192307821958457818950347610165739851503871819828772777336161906062601515498425652463682495395582938419727622469885911292090018508606105648117277008675355879310537014/176293770755561484515478717200929075791617276866796439210446848030897497433890356316884321144753390198388898573712384088241067184192327368767727602261174979503266513347625732421875*a^6 - 72139582137146499376677421616816916640780298368863214889516153952877694191651215047672467533773168642477956385738143836568488010040502562224120199299616190806337508587706038345804380774652746130062/58764590251853828171826239066976358597205758955598813070148949343632499144630118772294773714917796732796299524570794696080355728064109122922575867420391659834422171115875244140625*a^5 - 33545323250027396535929956156706919446497576580529718726189965144168261186481721918804107121936087280041118339257825678188179509358044952437319365837003283583452162508317360261694472235412962616/282070033208898375224765947521486521266587642986874302736714956849435995894224570107014913831605424317422237717939814541185707494707723790028364163617879967205226421356201171875*a^4 + 175026485775922039146650888853559882034813971244889303027378924498213001629901991627903177450641994175838524374647462584003023276166387063156423309416700408107671972432703949228959440068208200614122/58764590251853828171826239066976358597205758955598813070148949343632499144630118772294773714917796732796299524570794696080355728064109122922575867420391659834422171115875244140625*a^3 - 311421536298943845202421201113721256471404478188964459585010285549078250004848173300268934757326807202114094572352125224287185619663118435060409115455541223813993820044591154420189042156140370781924/58764590251853828171826239066976358597205758955598813070148949343632499144630118772294773714917796732796299524570794696080355728064109122922575867420391659834422171115875244140625*a^2 + 158154225672269053725738693339520521746330263866648901641418347997710992682912362755466175176835285473946203621559868549380903299883411568949709531394441655506531235530039586813484016297446313579558/25184824393651640645068388171561296541659610980970919887206692575842499633412908045269188734964770028341271224816054869748723883456046766966818228894453568500466644763946533203125*a - 23185073856043826592940872064093594181142831319570068752115938619331546318803818432284384035169335582425581933800750877711076065508509348444805974194484616631825491957072664756198895482860422724/4145650105950887348982450727829020006857549132670110269499044045406172779162618608274763577771978605488275098735153064979213807976303994562439214632831863127648830413818359375)*x^9 + (3235269279233169563153167449118159726785233157398706982777983921210454398104494302553045839906554787894291907174700817020912150578751765031461964534860889178780196671136437913011704606460377144356160536012/38727570198456659595068834717253203111678603354566454385928853903930306272223927269924487646118091286550096993598000625098760327973856915172490874947619499124584763194434344768524169921875*a^9 - 5807806168008609923133176779388749024825402484805402502155875573348576920918080753021283257619983254153616800669593153582346789558862102588560724822629553281170321207360501722793174566740724141132404190301/38727570198456659595068834717253203111678603354566454385928853903930306272223927269924487646118091286550096993598000625098760327973856915172490874947619499124584763194434344768524169921875*a^8 - 3782754671765898814299774575140017726090443106475270593855656918497643936669037248723642192044338713458890066248200723347130590823150681569288084938753240905159311969414378385632120567281512753908000921739/12909190066152219865022944905751067703892867784855484795309617967976768757407975756641495882039363762183365664532666875032920109324618971724163624982539833041528254398144781589508056640625*a^7 + 1033839426814435156996485808879205142116687583607934402578661825025930410110667183430285562559155405546558366981819794627072131394813275617091536062413066850257864453552183659440164274892101252685191246478/1549102807938266383802753388690128124467144134182658175437154156157212250888957090796979505844723651462003879743920025003950413118954276606899634997904779964983390527777373790740966796875*a^6 - 57604290326864118946243432234528519623603294876532198019650234377994580898778484053673372769579718794135760910484871434411260639345225323325637502948733427907644457231713358091178368696640772495195126411823/38727570198456659595068834717253203111678603354566454385928853903930306272223927269924487646118091286550096993598000625098760327973856915172490874947619499124584763194434344768524169921875*a^5 - 7368533747455525733768979979794230285739733221954768664053046230651791319791890353456508540358676809431144473268882988718250690760361330814635496561668272652944891221791809078017048569161210916734766998869/38727570198456659595068834717253203111678603354566454385928853903930306272223927269924487646118091286550096993598000625098760327973856915172490874947619499124584763194434344768524169921875*a^4 + 142128845374531324183234201826422193412855896099605231356194121833840226133403117908809790140637884732029897328436219978654336517060045849363694233106094125646679338949978282668907176950690590748383462733353/38727570198456659595068834717253203111678603354566454385928853903930306272223927269924487646118091286550096993598000625098760327973856915172490874947619499124584763194434344768524169921875*a^3 - 83423507418658292826914952569629169315546430252705767680338713213904997783029355590973033355581743122492327436602929390177996765365284065858684695017120044949043729009582331879901354522932376024739224995144/12909190066152219865022944905751067703892867784855484795309617967976768757407975756641495882039363762183365664532666875032920109324618971724163624982539833041528254398144781589508056640625*a^2 + 297351710443436415230305993334958974710875341738426497410265006048814248970701746639068887547564144734004836609814297703490118162787445097003116974528541901629553491289904913840849314056424140325546675124657/38727570198456659595068834717253203111678603354566454385928853903930306272223927269924487646118091286550096993598000625098760327973856915172490874947619499124584763194434344768524169921875*a - 259326792583934235199542068079327191825640828418709492291561056097574442024913359880755043046109728892819809998815607029161296303467872626408992180574209094746812224490482766571828426627775867155615007836157/38727570198456659595068834717253203111678603354566454385928853903930306272223927269924487646118091286550096993598000625098760327973856915172490874947619499124584763194434344768524169921875)*x^8 + (355612264027755513720380143352416428288589712247604645772310838639880017382540366076413069994401420861913368407086860976929448482208694588552093779891814519468109089237982200711399423658211642047089761493128623972/3970181063626158493800728509060910400245676822020476675407487663495105303938456044030852553846574952047737287109320032832390101747444925319479884852052055214943759864354433375410735607147216796875*a^9 - 4134611823952938501249737751548752733754347693884729951793196347251631422776227824233020373976773418796048396097642010635832978897420929145025653040323163828828823100268943357981146938213697647915521105786626633824/27791267445383109456605099563426372801719737754143336727852413644465737127569192308215967876926024664334161009765240229826730712232114477236359193964364386504606319050481033627875149250030517578125*a^8 - 8449287877672698159069831076012910730160880952136187776261807303552454306397060398621891982248282386018752298732208103278828390287781808006564094240547756125542167691797141080361012763285982922403459139887601138724/27791267445383109456605099563426372801719737754143336727852413644465737127569192308215967876926024664334161009765240229826730712232114477236359193964364386504606319050481033627875149250030517578125*a^7 + 6513510258806609943519337473408690516163699924831471116082936784077517245293883744645249968352347021341453074636484872736908761195177041445232689545769381866858538958676664276481460035454572255245719468149335812804/9263755815127703152201699854475457600573245918047778909284137881488579042523064102738655958975341554778053669921746743275576904077371492412119731321454795501535439683493677875958383083343505859375*a^6 - 8486664746059756320567252166889203073787914360928947468935303688087833458416809549545184119929326420349444342412178426620011295774837831889276791129899460188443377898528984346985702162247893826384095698114558943692/5558253489076621891321019912685274560343947550828667345570482728893147425513838461643193575385204932866832201953048045965346142446422895447271838792872877300921263810096206725575029850006103515625*a^5 - 2221957755876846865988250686348433659970951173368012490550766662479945432796769412010721089481293237185816095004161059412479301764323557752233297496475365054226744217394908793625682994436785238725708771911537292344/9263755815127703152201699854475457600573245918047778909284137881488579042523064102738655958975341554778053669921746743275576904077371492412119731321454795501535439683493677875958383083343505859375*a^4 + 106351344571036893079875264950202114521939480509273808799816761348894190024432457285048881656189181049194721162335426758240810330312780641134914042731804067290901581224251951489920425743452882810475936271067439664568/27791267445383109456605099563426372801719737754143336727852413644465737127569192308215967876926024664334161009765240229826730712232114477236359193964364386504606319050481033627875149250030517578125*a^3 - 185511649710192635993826815381680623587375603060266234679402177151258249697104954982818349401175849959519362710997901061479839830226837343060550137432234020667024725148472178052760343609653772723147248275206824789456/27791267445383109456605099563426372801719737754143336727852413644465737127569192308215967876926024664334161009765240229826730712232114477236359193964364386504606319050481033627875149250030517578125*a^2 + 6312054880399768958458739242609497472914499730907010680081175848284942180292347081933174558939969435208846498783129257060696765014931495410427783307106864345699229498416531069872782478630898408531499155344906435484/794036212725231698760145701812182080049135364404095335081497532699021060787691208806170510769314990409547457421864006566478020349488985063895976970410411042988751972870886675082147121429443359375*a - 8996648514171732691956900628393913931197787120912347989487463231759702341278020835202667509140614483920449666873613318342181540162761332675038470622201866739009102200889444961315347148053251582559196335373234650358/1323393687875386164600242836353636800081892274006825558469162554498368434646152014676950851282191650682579095703106677610796700582481641773159961617350685071647919954784811125136911869049072265625)*x^7 + (19526254174470737255487222901073224588842837985112597952397528020929501002611335521416606843652350376854196930725979903296628083758852551086225192607979821724018270399936328108528221145867252326088205564564145845448291608/244203355860480242604624185137018435650111427774465757506392436501794242804439469733310221304256671191111290694289831894499794914671745203322883042321689383736681329406525975400654715485870838165283203125*a^9 - 50221124064618588073073024172361005311944558557818556559547550313319308386372975546097173781936271201754383349514812679592591487091604535208849796365146915905783732323642836381968710637092186944034405301861094804379206187/407005593100800404341040308561697392750185712957442929177320727502990404674065782888850368840427785318518817823816386490832991524452908672204805070536148972894468882344209959001091192476451396942138671875*a^8 - 35726682813866987931105645514025054629400788353660399131851478187370041423972625271741039645447042757526677424984286773447949519207807762307065425266445114090292124178201246014151389030922136762730371951584841552611811122/135668531033600134780346769520565797583395237652480976392440242500996801558021927629616789613475928439506272607938795496944330508150969557401601690178716324298156294114736653000363730825483798980712890625*a^7 + 754629993720330725727472789877221170269991701664239655644499371090400937946810098389372707892536356753978182613211939299151660982557251821221536129359347146257225259599625702993229194484261408650700263058675407816868609422/1221016779302401213023120925685092178250557138872328787531962182508971214022197348666551106521283355955556453471449159472498974573358726016614415211608446918683406647032629877003273577429354190826416015625*a^6 - 533141054543672493502686541779380035011050961249475432123370894339081592436978355324737011203740697141947049666977568911806644780010751184396441933021777963481939176095695627802451968628829280957040461632665943357224273627/407005593100800404341040308561697392750185712957442929177320727502990404674065782888850368840427785318518817823816386490832991524452908672204805070536148972894468882344209959001091192476451396942138671875*a^5 - 59024562227130009655087161866016269362555716311915428076485068054700426475902900825465745190751052321884902510601128144617062269905806215996149531017051192923267908721793729432307124755498451016472961581972877795888706523/244203355860480242604624185137018435650111427774465757506392436501794242804439469733310221304256671191111290694289831894499794914671745203322883042321689383736681329406525975400654715485870838165283203125*a^4 + 1355922952043951333503369870606389632273282685064250869305004351064440739023632437854031053809434977956998146008745523872295196412706988006412960140146497610509512299172494807995562120565658614844361033390400361290575936372/407005593100800404341040308561697392750185712957442929177320727502990404674065782888850368840427785318518817823816386490832991524452908672204805070536148972894468882344209959001091192476451396942138671875*a^3 - 781654117267419407217101667400696729231708144518141725339409852449678067034877864079385674833037274975108949758554072697718918645439030550252740170447673459775500132584373757838503452447161418141639062286264833584170486887/135668531033600134780346769520565797583395237652480976392440242500996801558021927629616789613475928439506272607938795496944330508150969557401601690178716324298156294114736653000363730825483798980712890625*a^2 + 8394700886938741715444219769999832053713202591346898425697307784642727700424495556049598148097388959649903602150058856596561774766210394391169718475042860259509668796476311203893248129247434671258271211366206749139264122634/1221016779302401213023120925685092178250557138872328787531962182508971214022197348666551106521283355955556453471449159472498974573358726016614415211608446918683406647032629877003273577429354190826416015625*a - 156632324871799833209113078336672087920127359676094254317408713141673895623204512187154380258942812180953774882612442454131275223009710576474787141680397694713813833245437263134343204806648391491420928312922820643513820843/27133706206720026956069353904113159516679047530496195278488048500199360311604385525923357922695185687901254521587759099388866101630193911480320338035743264859631258822947330600072746165096759796142578125)*x^6 + (109567965305193307894825646511174633126342905719368094301745220466574030807415478217131587813557859596204098949999506098978666707799696648066265788114750262281356201204134213589107092542330189511179059842064677207862359183313778266/1877599473985090865307350717207786667539509075345628712889969659244068781687414876078416049192064085568220130756135453585718540353704672201954807391413207867222304143245566708519955767542342073284089565277099609375*a^9 - 157690183847158376196045020871073326580096591829019562110257608361200728849957221338764201728636377350700550256818654097244162635017702360483075480876934319968356396311735868797482796083278849010688346064875014051499082957485903998/1877599473985090865307350717207786667539509075345628712889969659244068781687414876078416049192064085568220130756135453585718540353704672201954807391413207867222304143245566708519955767542342073284089565277099609375*a^8 - 116993772272572058659447594047283647364432839491040484143598011154433256988750032189742562999867501404409829543449930440261351249873903370987187327849979832649184864989734757743038321756242191434139594021526550611698222457787671902/625866491328363621769116905735928889179836358448542904296656553081356260562471625359472016397354695189406710252045151195239513451234890733984935797137735955740768047748522236173318589180780691094696521759033203125*a^7 + 33414926451365572572323025154671606031664127616086707656377465389656362314982673466555966772649138003479271391230583863953265324412719970589253214141878660572050066207167490544163369552767745245823738032077683135295845654038994858/75103978959403634612294028688311466701580363013825148515598786369762751267496595043136641967682563422728805230245418143428741614148186888078192295656528314688892165729822668340798230701693682931363582611083984375*a^6 - 1730877663079229401915929942755370620978669169384373547777690011254320591007515421740967551065679427624356684897354266338529371085595784794990894241142696752794889653767356281285134130007082536693970121331825922444340187283423780904/1877599473985090865307350717207786667539509075345628712889969659244068781687414876078416049192064085568220130756135453585718540353704672201954807391413207867222304143245566708519955767542342073284089565277099609375*a^5 - 364023755272774496533762650735847798021727777416798991924282618719243671490623887813498555116394365409400121179221951019008852962841035609893116147411839374172807563536921977756431184486248947195275741201944118319405941006381203082/1877599473985090865307350717207786667539509075345628712889969659244068781687414876078416049192064085568220130756135453585718540353704672201954807391413207867222304143245566708519955767542342073284089565277099609375*a^4 + 4462709215831927468323516633185863351331207352435371036020986323954676193740665837113248591320087310759460944545167439360946852362883302080710018928672398339340020833083537728465671808916486714340245058791106092009323718288214554364/1877599473985090865307350717207786667539509075345628712889969659244068781687414876078416049192064085568220130756135453585718540353704672201954807391413207867222304143245566708519955767542342073284089565277099609375*a^3 - 94540673640262780567433866613659234223846932281077690826825467846375341710221274732566231461113725183643274661970201393434453980273759674504834050607644450384995053394353066089867268740546484398845419893125299315211696436391565036/23180240419569023028485811323552921821475420683279366825802094558568750391202652791091556162864988710718767046372042636860722720416107064221664288782879109471880298064760082821234021821510395966470241546630859375*a^2 + 9154233832006440590018518202200449253920970007254665584921779643327282677031480032266711760002229441159997547556251736899695987396203379802102013971004879801467930998854708445319372305485575802070618541011604705619235673474042355216/1877599473985090865307350717207786667539509075345628712889969659244068781687414876078416049192064085568220130756135453585718540353704672201954807391413207867222304143245566708519955767542342073284089565277099609375*a - 7555185034083392871587624148220014117267429719549313220587413840818951329051786439436438818598778704872587856838419190957949363304612710511082949985419901136899721167856390691540521700142413687981624355956103434643045179138608091326/1877599473985090865307350717207786667539509075345628712889969659244068781687414876078416049192064085568220130756135453585718540353704672201954807391413207867222304143245566708519955767542342073284089565277099609375)*x^5 + (1305999451343902525426953450165413709986771516379461505728042479235101530326055417749614028373668973688561803595182867977406439815439035964616322965108988079668911647510418148962966709936412297019739076593989357848266307085124813955524616/38496656715050566147754775173750901017895997010445843703972159169688547739534778131095274058591038954415913368409389721799685447689551107240704660297068927552642304636981759920623218096391582321302848868072032928466796875*a^9 - 586346495487430437747960780239633196671957277257727309258947967063586404074518514646056931597024302048833970640101865120754504447619153239517413462077162452424864236926293042458159520079466981016264559220110251386549508114551073982392349/12832218905016855382584925057916967005965332336815281234657386389896182579844926043698424686197012984805304456136463240599895149229850369080234886765689642517547434878993919973541072698797194107100949622690677642822265625*a^8 - 4077980847434590112840863405204710261784928860596152875998261692522788594926396061759044250510307122584741895270232804361439280921485797091740136732769395070631513510239399269830424305007514259373761322299106432702213366184120751925082059/38496656715050566147754775173750901017895997010445843703972159169688547739534778131095274058591038954415913368409389721799685447689551107240704660297068927552642304636981759920623218096391582321302848868072032928466796875*a^7 + 655778655773207645470890224908528651257542620799720468042909727026355276963103488782413471551759739737867890889317574247611692512393939519976354329976130355700576366057520068985813046830988630785856095606411493065179411206649641923030308/2566443781003371076516985011583393401193066467363056246931477277979236515968985208739684937239402596961060891227292648119979029845970073816046977353137928503509486975798783994708214539759438821420189924538135528564453125*a^6 - 19954447542600884347703731488786542747753033814690948254647127336289620406636775872741399402367621572588649569893260703328576387423358520933086515140837123071783542291017255207741542589320866539995508904950443791232199350341049830848327491/38496656715050566147754775173750901017895997010445843703972159169688547739534778131095274058591038954415913368409389721799685447689551107240704660297068927552642304636981759920623218096391582321302848868072032928466796875*a^5 - 520091046513271003046940581994328568050973255919982305669286769963575965684590924886536472375153394555256481742901457875942214100357508682060693887688018754543900556098201038983333559861889216299274725099468215885029294216650401589678962/4277406301672285127528308352638989001988444112271760411552462129965394193281642014566141562065670994935101485378821080199965049743283456360078295588563214172515811626331306657847024232932398035700316540896892547607421875*a^4 + 52110436001791480497294625490570953138294267510620820167606067409547768477595507431065887556557592863765392202550038793160840311155636590223671517512762444245260620106512757517859784256819469799005609767202281951788829600516809171799342533/38496656715050566147754775173750901017895997010445843703972159169688547739534778131095274058591038954415913368409389721799685447689551107240704660297068927552642304636981759920623218096391582321302848868072032928466796875*a^3 - 88783122303100063421742298567772408833941641753014844960988497758686230845661769592362499907139304735138142748410288300289918591786799626017842276949358347221917457253507682631106394671099260943734928333923883026616569684970137629862822487/38496656715050566147754775173750901017895997010445843703972159169688547739534778131095274058591038954415913368409389721799685447689551107240704660297068927552642304636981759920623218096391582321302848868072032928466796875*a^2 + 106297403326353931104558295138589928223548858671649905023433460016697988105351855731809667378913266127926909794359559763887585617100384445756460593858996883985511578655627510083034053378242319573710966198820435236472931475021192400671682894/38496656715050566147754775173750901017895997010445843703972159169688547739534778131095274058591038954415913368409389721799685447689551107240704660297068927552642304636981759920623218096391582321302848868072032928466796875*a - 86328278626088118896212806249400438152174819250640951926461022930834150767454326957523832672960683814833785340271314425524500578133977973861214527189169497943415638294200786854624633897379089084705298985402227155486771254292143627155873727/38496656715050566147754775173750901017895997010445843703972159169688547739534778131095274058591038954415913368409389721799685447689551107240704660297068927552642304636981759920623218096391582321302848868072032928466796875)*x^4 + (298198805285834502939554893276491613939411316947843372498750962477290835641574510836291758986802985641857631392377180575848724408886487398380282462109301071216385900274418885805387640348644400363342820128343631836594414381226122092307330126464912/19732544117769278476204615618357786060813721592619935979825104399400512634303724946727819773313734889056469344541719215994354392366495688641114318453833533880694231306502916159313197963314466532036561829954735003411769866943359375*a^9 - 377088548222118259336134481059015498468286137506130374719617878628412270417128038841629441946016985676200407840007191219038165303008732875031930214167921118737817389571684333541099567534322437401858941867439652135487902884181780493250401899366994/19732544117769278476204615618357786060813721592619935979825104399400512634303724946727819773313734889056469344541719215994354392366495688641114318453833533880694231306502916159313197963314466532036561829954735003411769866943359375*a^8 - 2728264429259591618659577960441106318876848932220468623018143236656207001237669479258727482529841248943187558773893028258759852428291312734414979440395925171902907684404048498283888792851408308623917224322555434820741048714789994550204835693447776/59197632353307835428613846855073358182441164777859807939475313198201537902911174840183459319941204667169408033625157647983063177099487065923342955361500601642082693919508748477939593889943399596109685489864205010235309600830078125*a^7 + 6665094474918462089624217338614368709710369831838420791647460777867265267061809996527984410906385572376333519539497269104537707345653284427670200958561133002403830858530470908862335348323479316270010362372362240349373087059601313510589724689331664/59197632353307835428613846855073358182441164777859807939475313198201537902911174840183459319941204667169408033625157647983063177099487065923342955361500601642082693919508748477939593889943399596109685489864205010235309600830078125*a^6 - 13255783466043534265003724824943244483560267275781744976165794913034209075808109947927549288336732667614965356908237269633116667257245090924080451868367932245063295343528035468782407123426908658414649196670867701164387072125177128911297182204278312/59197632353307835428613846855073358182441164777859807939475313198201537902911174840183459319941204667169408033625157647983063177099487065923342955361500601642082693919508748477939593889943399596109685489864205010235309600830078125*a^5 - 682425059933509480442906848552161199029516592638826158989212612441514611649516456112452159564160527139027750390149542042673048140753316952549754981362565431379711710165312172058445503785987784509822996466306095707727796672772075432014384423154094/11839526470661567085722769371014671636488232955571961587895062639640307580582234968036691863988240933433881606725031529596612635419897413184668591072300120328416538783901749695587918777988679919221937097972841002047061920166015625*a^4 + 35033624090576891981390697897181849312617438085228328725236427988290697134891234795401879724674541071417498259257641887771854855122708636428811666036536305473660367718898157944542247692782291431427558321481388988367242675402788978785340009834929568/59197632353307835428613846855073358182441164777859807939475313198201537902911174840183459319941204667169408033625157647983063177099487065923342955361500601642082693919508748477939593889943399596109685489864205010235309600830078125*a^3 - 2372011340628673361262649192658204721855830477937763525142486861614073530868363532771024443014475281959375005206038344362896237914218821640937919686508228459762853515343389170277324988794164160041728550282882376433626175931464053310693474039694044/2367905294132313417144553874202934327297646591114392317579012527928061516116446993607338372797648186686776321345006305919322527083979482636933718214460024065683307756780349939117583755597735983844387419594568200409412384033203125*a^2 + 71094979775868285303265254495182594677822185441263061009742813052270127781517139540631436189480494516301322354620196198870140889073340362518361448103636575900396747313367403248522175359165293738546698833059991087453322419758900648870439566703822318/59197632353307835428613846855073358182441164777859807939475313198201537902911174840183459319941204667169408033625157647983063177099487065923342955361500601642082693919508748477939593889943399596109685489864205010235309600830078125*a - 56874505775955477821458497691268009274541008101155223144201955079751881145818791503423445299588855888525950476693433288332947319320935783915000139616002762321066445648060896222666788658366375074260337892124036918544684710729155811789984729784034134/59197632353307835428613846855073358182441164777859807939475313198201537902911174840183459319941204667169408033625157647983063177099487065923342955361500601642082693919508748477939593889943399596109685489864205010235309600830078125)*x^3 + (88200529613653165252621627899816930978082670214084475942454207693918919833081530965550176955251760103114003291197298047804611158821103072681004151745074376437134329677628440093848641246724948090665917293862398738691892362428858293374190834530060572402247/18206046837658720699084474182006389204765460098790853119885821713753138602234385224677047340537542679123366536341312156019541133044518811227643115474694005345642401006526417129551328539621186472659795929640580425257212482392787933349609375*a^9 - 840225999779687431299416675218251121436475852735196059988146168462736038675715925733084698756771089665979965191851661649517901503633146017754087678149465335964210708777575737915792793517009574380565050814268153061122025819672050343398683829700748164914/145648374701269765592675793456051113638123680790326824959086573710025108817875081797416378724300341432986932290730497248156329064356150489821144923797552042765139208052211337036410628316969491781278367437124643402057699859142303466796875*a^8 - 29242827406137494695979764001826073587652301279939250316233217831078079997458667063082117747021728747578120085696892972301372527584006817149945866063885537554905631577687943474690904150533979916611047351406727734548083150426840544971257949764886378577727/2022894093073191188787163798000709911640606677643428124431757968194793178026042802741894148948615853235929615149034684002171237004946534580849235052743778371738044556280713014394592059957909608073310658848953380584134720265865325927734375*a^7 + 650747842173848713219686689701000396481258709133008323133220365136818182549867534041989701620533527393750952868741147523036884662322635870717494179235656188408256335991691501619051769573257112513553396293071368784896623968143091859600339259892206055289946/18206046837658720699084474182006389204765460098790853119885821713753138602234385224677047340537542679123366536341312156019541133044518811227643115474694005345642401006526417129551328539621186472659795929640580425257212482392787933349609375*a^6 - 1270513398427966796783700095026638082806154331785484135896669701197120153151058307653016351150038733875631841326521906680146056620976399120715007511574145274681950218166539348552020323339806963967871884255106305908966843683278145202252166447190615741933624/18206046837658720699084474182006389204765460098790853119885821713753138602234385224677047340537542679123366536341312156019541133044518811227643115474694005345642401006526417129551328539621186472659795929640580425257212482392787933349609375*a^5 - 354341558314307200366653132815461569196741495003768230612166179514167967894506582491142925958388841280704110848645246732285123741155717196490033054320451022172327163974140189173234918751709655722290696923405222340942190742830486163395113468375875196155788/18206046837658720699084474182006389204765460098790853119885821713753138602234385224677047340537542679123366536341312156019541133044518811227643115474694005345642401006526417129551328539621186472659795929640580425257212482392787933349609375*a^4 + 3395638855899753986314161832874694692807644096410919485637955698714501431624637621557760779520452711274403056595359137111933553308096909081373741622852426387410752737940528205005683546651008520359597209716100376921666533552265524862585090312853506276469722/18206046837658720699084474182006389204765460098790853119885821713753138602234385224677047340537542679123366536341312156019541133044518811227643115474694005345642401006526417129551328539621186472659795929640580425257212482392787933349609375*a^3 - 380895808516065974576236266286385584809643679616776467813058201571214664488459866367182722806923251238212322506445487131863535654607359540828896939761926976832630459977248407629978553880811578415129770534970759381156956576724159626613399505922083436527168/1213736455843914713272298278800425946984364006586056874659054780916875906815625681645136489369169511941557769089420810401302742202967920748509541031646267023042826733768427808636755235974745764843986395309372028350480832159519195556640625*a^2 + 6857978843435120608389283211428504982171676648919190174429274868594614652403737591197090285007827092695705092613471577461793869109674397162265165992319346166679511039688561148264325633997360755281940231521279405896998872249667581099957433487684864843580221/18206046837658720699084474182006389204765460098790853119885821713753138602234385224677047340537542679123366536341312156019541133044518811227643115474694005345642401006526417129551328539621186472659795929640580425257212482392787933349609375*a - 5409214775097889633650180299184823203813591044479291638423636789555082834929937751411734230871911262779915424017036932053916753844806405543593779336337818531469382495999404281948707188916651859128586137644928342256501663544120216380360402911499200138673316/18206046837658720699084474182006389204765460098790853119885821713753138602234385224677047340537542679123366536341312156019541133044518811227643115474694005345642401006526417129551328539621186472659795929640580425257212482392787933349609375)*x^2 + (1857394563408250009379044922993350318397936667991032533911690425410926568773770536816040285842744180904877571736267507221085144988367457453116930389629034118013853647655593845591205953952516753972761473557712059790614374681558839582477887516279215865580219627174/1866404270341857289167081798564748743319784120440106051868294941623974099519684397798532931269794023714506372577114828994440771467266998757258851259835427641761871765684684731046660414819603194486264392099560127658008923390298150479793548583984375*a^9 - 14619726491481364102806760726449322777173802064662755761154821281913313226213045355907850036384268854688094478100963797068632832725324791552509663142057170948948667298922339344229170686845736151161206787077390615325157146847092336740489769900296602332792302148114/13064829892393001024169572589953241203238488843080742363078064591367818696637790784589730518888558166001544608039803802961085400270868991300811958818847993492333102359792793117326622903737222361403850744696920893606062463732087053358554840087890625*a^8 - 12673767536726361980947951434944146806996085595504898102093662549864045093204337072622859591781115283264325034946088661287357394175034474620341659389929542281057324381528878743852046096166625050964316827251501212453726911189816675958934223821819407155804543070126/4354943297464333674723190863317747067746162947693580787692688197122606232212596928196576839629519388667181536013267934320361800090289663766937319606282664497444367453264264372442207634579074120467950248232306964535354154577362351119518280029296875*a^7 + 19017840796859085250742544858056581668387344740837144247143116584117691939843613489136318110872476205432579041485195372699804160948984412464743626093186689076934103660295311031251730663011468096289520991719406040240200827813372466089261872957990101651897895158608/2612965978478600204833914517990648240647697768616148472615612918273563739327558156917946103777711633200308921607960760592217080054173798260162391763769598698466620471958558623465324580747444472280770148939384178721212492746417410671710968017578125*a^6 - 182467118456714602849654670842989558230318536385457672205281955006498450503018409117745396687895468451812007694166091707175978454429738166091459932055063901182538147584493513884074150550007268257539109638884964438121951738851284768964365376990295792292248667306332/13064829892393001024169572589953241203238488843080742363078064591367818696637790784589730518888558166001544608039803802961085400270868991300811958818847993492333102359792793117326622903737222361403850744696920893606062463732087053358554840087890625*a^5 - 54581254660741498872695034150819720464896164788321027811883783138436751868329174684059411892925904691819522399509137597295389529847186329719076503635284624104985746011512672115460559012632912322046871474621697729427468115245110646358330104272699299358640219806696/13064829892393001024169572589953241203238488843080742363078064591367818696637790784589730518888558166001544608039803802961085400270868991300811958818847993492333102359792793117326622903737222361403850744696920893606062463732087053358554840087890625*a^4 + 492811917835540488781519363107399609499505637159044267411427254361564021690366732404461665591736624110256118612870350234009577972253571932361788945643403613447026013406594715512205025671228013687508936461581061716484346115628425130611775034585034317894588846030832/13064829892393001024169572589953241203238488843080742363078064591367818696637790784589730518888558166001544608039803802961085400270868991300811958818847993492333102359792793117326622903737222361403850744696920893606062463732087053358554840087890625*a^3 - 274887197592128904080621196421327346184224848957925066166564958878922259824564735254987237439904012704807729614023343473267492750201561028283466027751606370879437698329358331241049706813671113962934969507012590523367040461053987055896874825603503182909229514329696/4354943297464333674723190863317747067746162947693580787692688197122606232212596928196576839629519388667181536013267934320361800090289663766937319606282664497444367453264264372442207634579074120467950248232306964535354154577362351119518280029296875*a^2 + 141556163957956301531600153926734160901815827187149464882402005034312237687826270227523499521167311475021544433488677049604587954432574457580279535987672272448299710137136983199305684033107996131280315043695051178182299926670114375702819754665523423404469466288154/1866404270341857289167081798564748743319784120440106051868294941623974099519684397798532931269794023714506372577114828994440771467266998757258851259835427641761871765684684731046660414819603194486264392099560127658008923390298150479793548583984375*a - 110181722472663198138855536337767833623799689287072577637427255781843002643941255278697616059056079886225926438009211145268500354520030510293729801716483559082962600759537174803051387823317457653883178666419307011415421155316368888901005345968774657704981488919044/1866404270341857289167081798564748743319784120440106051868294941623974099519684397798532931269794023714506372577114828994440771467266998757258851259835427641761871765684684731046660414819603194486264392099560127658008923390298150479793548583984375)*x + 282408580374606404353985591251223999156312675447109139643072861147564781027260854861445855213185680084130267069753893548522663909849931572339006675318360378120686594161803797956869036221799735212700791445363101045862707755676838510445553589322966734559702913935146723252/2870034004151466954896536800089839805840883659579891204603410104373803296941089687645978412983074669435361635268386810866998258186735651292119216355260993927562415778435285121968079448819863256021339221069972030679108565554003007491701282560825347900390625*a^9 - 300638224777958514655884975791330243580560306751457635347945141229775829947474011434103849637739076685748239067681444747597657786849985233711861343561267111560481144966270113389889324456030106315812053232624356003300177103224013992105303942304761563293563675063482504359/2870034004151466954896536800089839805840883659579891204603410104373803296941089687645978412983074669435361635268386810866998258186735651292119216355260993927562415778435285121968079448819863256021339221069972030679108565554003007491701282560825347900390625*a^8 - 810543247807008318375526557475155266826222583601039035987796263019833296361553011842812431000514022574549372729489407012072101865060018488408902633067108600021272612637931330300451886041433669524496135321714257295622020884243072920594597247448999348128253083422904882642/2870034004151466954896536800089839805840883659579891204603410104373803296941089687645978412983074669435361635268386810866998258186735651292119216355260993927562415778435285121968079448819863256021339221069972030679108565554003007491701282560825347900390625*a^7 + 2049112643440317907599404155911085265917960260505358166843841559189989852689307774654815854004073665448906934589227888420590920662185136560863711326289187679935799910420373863196992066645733960156916367779510066887688298031975254811128979726826375301416932651858795326068/2870034004151466954896536800089839805840883659579891204603410104373803296941089687645978412983074669435361635268386810866998258186735651292119216355260993927562415778435285121968079448819863256021339221069972030679108565554003007491701282560825347900390625*a^6 - 3868909148847317918372603748970807562988641325606384830567593677397133471187347962022548337210918961610821494000410480394822679141658336574561108169689656680346264416650283107839699686577176472222911854267112167050394808914622274231418707261031285650939448526172177359044/2870034004151466954896536800089839805840883659579891204603410104373803296941089687645978412983074669435361635268386810866998258186735651292119216355260993927562415778435285121968079448819863256021339221069972030679108565554003007491701282560825347900390625*a^5 - 246204953759498155611224671409701546708078845752999212897050517638471773960905548107642814054524742422836645814451426805601404394819575027751742498625033994865964383333442795569546510237814270780382891460766727891641925550179760017502058219933611429050237820031305398851/574006800830293390979307360017967961168176731915978240920682020874760659388217937529195682596614933887072327053677362173399651637347130258423843271052198785512483155687057024393615889763972651204267844213994406135821713110800601498340256512165069580078125*a^4 + 10552444805612781930584315997762044630876570474969437960227093308212691783639144118200107027551496521263814460644212633051856686803648546838476938514123581700011083739966195395629713536127146726953778557817199940094913800752780748418268990656955896148436261920064595152546/2870034004151466954896536800089839805840883659579891204603410104373803296941089687645978412983074669435361635268386810866998258186735651292119216355260993927562415778435285121968079448819863256021339221069972030679108565554003007491701282560825347900390625*a^3 - 3513901039241665054656001381998812437339335048418669503141281617502599901146113931221381077559095210405842288228143657062229000778581351972223766602605795312213968955334308958203689814077383341092079710658767040355222124646244434342138557464538210901964976103247017307459/574006800830293390979307360017967961168176731915978240920682020874760659388217937529195682596614933887072327053677362173399651637347130258423843271052198785512483155687057024393615889763972651204267844213994406135821713110800601498340256512165069580078125*a^2 + 7043452559213980116666632514341371569689683137508543239669907056310263155465705243106837685860473568065179266937369029015089131665698068960232178288894173952262238842235949333307606316261597907093498755045975273161866703921919446362867401706779762848067058647027098115792/956678001383822318298845600029946601946961219859963734867803368124601098980363229215326137661024889811787211756128936955666086062245217097373072118420331309187471926145095040656026482939954418673779740356657343559702855184667669163900427520275115966796875*a - 5414601556929865485494262069494221778389713463691309970500633793985302807693568387889454363702518298711574320388161925353459210092399786912513603140751663730634987455012175931830019288319787823484435079712339444478727162009458018511060186723071011042389481284430590915916/956678001383822318298845600029946601946961219859963734867803368124601098980363229215326137661024889811787211756128936955666086062245217097373072118420331309187471926145095040656026482939954418673779740356657343559702855184667669163900427520275115966796875)^2

==> anc/p3.txt <==
(x^4 + (-36943681/1537734375*a^9 + 149119561/10764140625*a^8 + 71267158/1196015625*a^7 - 69701972/430565625*a^6 + 2630335103/10764140625*a^5 + 1166126114/10764140625*a^4 - 8344840838/10764140625*a^3 + 4549028324/3588046875*a^2 - 2352068621/1537734375*a + 17082149666/1537734375)*x^3 + (-3005624729353702/17515755615234375*a^9 + 36791161194896449/367830867919921875*a^8 + 157814246390782762/367830867919921875*a^7 - 424998540903629428/367830867919921875*a^6 + 213173693783448268/122610289306640625*a^5 + 11203335590966287/14713234716796875*a^4 - 680102184366771532/122610289306640625*a^3 + 667025221689466648/73566173583984375*a^2 - 574057365769308698/52547266845703125*a + 2387929453709318374/52547266845703125)*x^2 + (-238878007030368348907178/598546211414337158203125*a^9 + 3835468149525793587851509/16160747708187103271484375*a^8 + 5433087708730365728360644/5386915902729034423828125*a^7 - 1608850851541419273250199/598546211414337158203125*a^6 + 65131820576855400531640949/16160747708187103271484375*a^5 + 1859901022349634168149302/1077383180545806884765625*a^4 - 41820778967054169669931756/3232149541637420654296875*a^3 + 113987553698018464643980297/5386915902729034423828125*a^2 - 15238505265618622438052873/598546211414337158203125*a + 1310874417203109841553683289/16160747708187103271484375)*x - 1488281748662265576871242405422168/4970187455316355526447296142578125*a^9 + 1281170467877432762203415410941956/6958262437442897737026214599609375*a^8 + 989985925675226162729571226144844/1288567118044981062412261962890625*a^7 - 14052539842666194143783061654500954/6958262437442897737026214599609375*a^6 + 20978854540872872197284253331052892/6958262437442897737026214599609375*a^5 + 43212553982723362505088841382958094/34791312187214488685131072998046875*a^4 - 339360340647239434632911333934743807/34791312187214488685131072998046875*a^3 + 185326320346595126684204035569032201/11597104062404829561710357666015625*a^2 - 95403486812998727284626761959039348/4970187455316355526447296142578125*a + 52911089243495384823673029699555694/994037491063271105289459228515625) * (x^4 + (8667360314/1537734375*a^9 + 24881701846/10764140625*a^8 - 28872453991/3588046875*a^7 + 14507501548/430565625*a^6 - 336708911617/10764140625*a^5 - 474112383316/10764140625*a^4 + 1456975543222/10764140625*a^3 - 229074533152/1196015625*a^2 + 355809624934/1537734375*a - 124930786684/1537734375)*x^3 + (6812310919076546219/157641800537109375*a^9 + 186841649633121671/10509453369140625*a^8 - 359731108800880417/5838585205078125*a^7 + 40727312671727245903/157641800537109375*a^6 - 12581618522613545344/52547266845703125*a^5 - 53230727040427334764/157641800537109375*a^4 + 54509357372877779098/52547266845703125*a^3 - 25706089217246229278/17515755615234375*a^2 + 279402194820127874383/157641800537109375*a - 6945692001571034593/10509453369140625)*x^2 + (1783396860677937142526566994/16160747708187103271484375*a^9 + 5152354165184113558158952871/113125233957309722900390625*a^8 - 53326462433881181658672504553/339375701871929168701171875*a^7 + 223921060485939776592126092758/339375701871929168701171875*a^6 - 207169669712048706308119851688/339375701871929168701171875*a^5 - 292630129020013873772569484992/339375701871929168701171875*a^4 + 898646104059999186400828631566/339375701871929168701171875*a^3 - 254228912035403356122649927858/67875140374385833740234375*a^2 + 219235081056766247888122312886/48482243124561309814453125*a - 83289813870067157520751030004/48482243124561309814453125)*x + 1399680921573228878202008561673973184/14910562365949066579341888427734375*a^9 + 193187363490824919934877484485639758/4970187455316355526447296142578125*a^8 - 132690307797034805324520308412275497/994037491063271105289459228515625*a^7 + 1673848157023358861946302261747277827/2982112473189813315868377685546875*a^6 - 858892041446133408446004589567651627/1656729151772118508815765380859375*a^5 - 10936461512742680254148939838145263748/14910562365949066579341888427734375*a^4 + 1243375790153168571913631715630801088/552243050590706169605255126953125*a^3 - 15826009123187369526745858865684073268/4970187455316355526447296142578125*a^2 + 57302519795630049224277150064885758613/14910562365949066579341888427734375*a - 2440016178232922320108637356381498789/1656729151772118508815765380859375)^3 * (x^8 + (77905321/512578125*a^9 - 12705406711/3588046875*a^8 + 13031616088/3588046875*a^7 + 8863641011/717609375*a^6 - 124214367448/3588046875*a^5 + 121939151396/3588046875*a^4 + 157097396668/3588046875*a^3 - 570094638502/3588046875*a^2 + 26078692412/170859375*a - 4208673482/170859375)*x^7 + (9097783597886396/3503151123046875*a^9 - 2351325555834471559/31528360107421875*a^8 + 2427448223269858264/31528360107421875*a^7 + 8198740283450943002/31528360107421875*a^6 - 921966656274425524/1261134404296875*a^5 + 22548101432932270762/31528360107421875*a^4 + 29781802827832291537/31528360107421875*a^3 - 107470529480741716702/31528360107421875*a^2 + 103502095496871052534/31528360107421875*a - 8335621922051746294/10509453369140625)*x^6 + (279829837301817019352556631/16160747708187103271484375*a^9 - 3494724329815390133837172256/5386915902729034423828125*a^8 + 32981655664023915898002813806/48482243124561309814453125*a^7 + 109172355452635242462411351652/48482243124561309814453125*a^6 - 61806457771142638830769099184/9696448624912261962890625*a^5 + 303492256621033967159188902923/48482243124561309814453125*a^4 + 402018313545431529812699236372/48482243124561309814453125*a^3 - 1455967426740560951987183575127/48482243124561309814453125*a^2 + 281438293332641914205011900282/9696448624912261962890625*a - 375296804131007983993824572279/48482243124561309814453125)*x^5 + (31202804114622946372892825285476873/552243050590706169605255126953125*a^9 - 3036435152903994149929031834574900686/994037491063271105289459228515625*a^8 + 1806077911377940085881657742237625713/552243050590706169605255126953125*a^7 + 17441695528763766604608254118690566186/1656729151772118508815765380859375*a^6 - 149489409187872631726932055385498032682/4970187455316355526447296142578125*a^5 + 49340754422847179060821435567236926468/1656729151772118508815765380859375*a^4 + 38828755001845515638312027364603892447/994037491063271105289459228515625*a^3 - 236485368257841478375144437325649243552/1656729151772118508815765380859375*a^2 + 229512172732683831753453394244188376092/1656729151772118508815765380859375*a - 38382061349861404059153392916910166623/994037491063271105289459228515625)*x^4 + (661773755684660207069836068881957411425000022/7642828100233736392739228904247283935546875*a^9 - 64692376106320335489918281363393513205824677336/7642828100233736392739228904247283935546875*a^8 + 70935628972792928026157983387450461415510879973/7642828100233736392739228904247283935546875*a^7 + 44201476812717731089967105099120995675369997983/1528565620046747278547845780849456787109375*a^6 - 212763999615231055480565584808343911854060675246/2547609366744578797579742968082427978515625*a^5 + 638983213515462405747861783216822366914386971136/7642828100233736392739228904247283935546875*a^4 + 274353619332296210267965880754489507622554369721/2547609366744578797579742968082427978515625*a^3 - 3045505456606332828328113697398011252938863526802/7642828100233736392739228904247283935546875*a^2 + 989708569561830672722803718609539274498830252744/2547609366744578797579742968082427978515625*a - 848596332678402927017863173297547834812664246597/7642828100233736392739228904247283935546875)*x^3 + (61377392624354022714851636880049273269122570315700652/2350527898389072397160722539410926401615142822265625*a^9 - 10862553584132298055558511750798450965920556885696068077/783509299463024132386907513136975467205047607421875*a^8 + 36664155486045667622951253578762151681864976973633833373/2350527898389072397160722539410926401615142822265625*a^7 + 816422383224896535648127367686999879497997821812343178/17411317765844980719709055847488343715667724609375*a^6 - 322177385764536892973408659894571868809192619513967739908/2350527898389072397160722539410926401615142822265625*a^5 + 108884992958047520161446189546628502591086053793201938547/783509299463024132386907513136975467205047607421875*a^4 + 410908772651416183402870691777932721551038532344445157968/2350527898389072397160722539410926401615142822265625*a^3 - 1543474687522474662272486958666679704125036079930345091802/2350527898389072397160722539410926401615142822265625*a^2 + 1512009050841220387310123131780410652987286869949384918317/2350527898389072397160722539410926401615142822265625*a - 439330833791615179744820753095084949846678086969132614347/2350527898389072397160722539410926401615142822265625)*x^2 + (-2183298603202898019184370528533031380515393046990077221356576/26773981842588027773908855175477583543397486209869384765625*a^9 - 21026789787217685736758122565959674603797377120872411561096975119/1686760856083045749756257876055087763234041631221771240234375*a^8 + 4860198911184044338025911472485782466719825527025576263254965527/337352171216609149951251575211017552646808326244354248046875*a^7 + 70339560164628977239657632071880287612912706283812030953714414219/1686760856083045749756257876055087763234041631221771240234375*a^6 - 69433734443244608629546153710776260849460218680279977219415024971/562253618694348583252085958685029254411347210407257080078125*a^5 + 214153350078545047603429904090702758807414676598741973691699611597/1686760856083045749756257876055087763234041631221771240234375*a^4 + 87340551239762814343931149867651402853343933292105748885245745147/562253618694348583252085958685029254411347210407257080078125*a^3 - 1001084555422135558428722903466937381459041528607295642933183603917/1686760856083045749756257876055087763234041631221771240234375*a^2 + 140799571081780696431882767652589651466199505391899750900287393706/240965836583292249965179696579298251890577375888824462890625*a - 41403401789896679980059840679440195908393257531998003017799387083/240965836583292249965179696579298251890577375888824462890625)*x - 196411258706399992877793403334516622937040337678904521117566039348794/2744751482331563284759624981348569150441107922233641147613525390625*a^9 - 352537186563163179801033432998920552126270467935841800668342642099769921/74108290022952208688509874496411367061909913900308310985565185546875*a^8 + 418787044191895272316105381034878894059696872405446092271836513440177401/74108290022952208688509874496411367061909913900308310985565185546875*a^7 + 1165558703898867628979789096401745889211441329365532348859397690805729488/74108290022952208688509874496411367061909913900308310985565185546875*a^6 - 233303982371805117636288018045036529481802548947442843300355934879371086/4940552668196813912567324966427424470793994260020554065704345703125*a^5 + 3651158964085680826146846624389822406016706189549527213673675009771654593/74108290022952208688509874496411367061909913900308310985565185546875*a^4 + 1443951922835777626377848609765629588597519950453529011294914165843089633/24702763340984069562836624832137122353969971300102770328521728515625*a^3 - 16861115441661957782653305781535377955366580785519320935913246193343657097/74108290022952208688509874496411367061909913900308310985565185546875*a^2 + 16686210559608521056865580808650975912053791695077280007655860831352860111/74108290022952208688509874496411367061909913900308310985565185546875*a - 4952785157343785723720508400127579245120400565969801639434274985467145262/74108290022952208688509874496411367061909913900308310985565185546875)^3 * (x^8 + (-24396875987/1537734375*a^9 + 68373474227/10764140625*a^8 + 127548829808/3588046875*a^7 - 227343369173/2152828125*a^6 + 1708899026056/10764140625*a^5 + 1024108296943/10764140625*a^4 - 5364870497281/10764140625*a^3 + 2800469990573/3588046875*a^2 - 1453007726842/1537734375*a + 965702840452/1537734375)*x^7 + (-35441499159859091719/94585080322265625*a^9 + 14174417265214364963/94585080322265625*a^8 + 5293449670921842157/6305672021484375*a^7 - 235875255378180837461/94585080322265625*a^6 + 354575302123827678523/94585080322265625*a^5 + 212690450187847529198/94585080322265625*a^4 - 1113095978920192798279/94585080322265625*a^3 + 580964394928421996786/31528360107421875*a^2 - 2109822436435901118449/94585080322265625*a + 1374003835996989945958/94585080322265625)*x^6 + (-179225112655554351720303676903/48482243124561309814453125*a^9 + 23875159093299500176497320288/16160747708187103271484375*a^8 + 401498909647461032498666766032/48482243124561309814453125*a^7 - 1192708629882791710009079885683/48482243124561309814453125*a^6 + 1792813337197816238417706591509/48482243124561309814453125*a^5 + 215220463674347443708245770243/9696448624912261962890625*a^4 - 5627884532449629741777829365242/48482243124561309814453125*a^3 + 8811441036175960871761269596734/48482243124561309814453125*a^2 - 3555290986790519667282405884602/16160747708187103271484375*a + 6904353067559016125569499844277/48482243124561309814453125)*x^5 + (-296418618806737979777656031117945269639/14910562365949066579341888427734375*a^9 + 118395986590582421021609928757783878358/14910562365949066579341888427734375*a^8 + 73777759164215785238572796862137579149/1656729151772118508815765380859375*a^7 - 1972493789669318969254222460516827067654/14910562365949066579341888427734375*a^6 + 592964532809674677890795825573122698307/2982112473189813315868377685546875*a^5 + 1780388840308260936637885711392069601928/14910562365949066579341888427734375*a^4 - 9306748653592864839707739417432850984658/14910562365949066579341888427734375*a^3 + 971367062233472767781702290973412010603/994037491063271105289459228515625*a^2 - 17636256257764886873196124934597692778816/14910562365949066579341888427734375*a + 11386591346916941585425559718842357484101/14910562365949066579341888427734375)*x^4 + (-1449311983392007689478000056144118333942075470494/22928484300701209178217686712741851806640625*a^9 + 578648401805555568782090464163984326257586822492/22928484300701209178217686712741851806640625*a^8 + 1082147221965177219584007638983110741468860694943/7642828100233736392739228904247283935546875*a^7 - 77151264351270794339758752615850174976853302507/183427874405609673425741493701934814453125*a^6 + 14495176889556267272648580709253117149077098847491/22928484300701209178217686712741851806640625*a^5 + 8707309317656469261935888188004286819702278132668/22928484300701209178217686712741851806640625*a^4 - 45500297545394369062904317996347461847966779991371/22928484300701209178217686712741851806640625*a^3 + 23743886837105185529731196094198000646922737847233/7642828100233736392739228904247283935546875*a^2 - 86216877871626469637375266468809281717830718470399/22928484300701209178217686712741851806640625*a + 55588811178327756586632697050350701087513512858809/22928484300701209178217686712741851806640625)*x^3 + (-93388179663865616607537285765548635013415852740896241641/783509299463024132386907513136975467205047607421875*a^9 + 111822291215129845533408973169448768720583156413312613519/2350527898389072397160722539410926401615142822265625*a^8 + 627547237354374852534898078147215996584927890872844260728/2350527898389072397160722539410926401615142822265625*a^7 - 372837674225505421884282082889045494382218758386717156749/470105579677814479432144507882185280323028564453125*a^6 + 2801889561766829959920356777315464776590203573141417095817/2350527898389072397160722539410926401615142822265625*a^5 + 1683524056486933412531546306500763603627917572559474130006/2350527898389072397160722539410926401615142822265625*a^4 - 8794980927067601058131901111075346649586711585256615418617/2350527898389072397160722539410926401615142822265625*a^3 + 13768316069074305830558905433309307244329081290322968713438/2350527898389072397160722539410926401615142822265625*a^2 - 16664449454217516976541424012834213862511675126371474884118/2350527898389072397160722539410926401615142822265625*a + 3578681801477414024087588716497229467537552821082112567546/783509299463024132386907513136975467205047607421875)*x^2 + (-17882154101185589731168767316680567049815856940007199364574527822/144579501949975349979107817947578951134346425533294677734375*a^9 + 249744019543186826335025071668623357950368397709933134578190129786/5060282568249137249268773628165263289702124893665313720703125*a^8 + 467294293921863623830660692707164821678096027169500901144026093932/1686760856083045749756257876055087763234041631221771240234375*a^7 - 4164407002665302330674439512658486090026245157928585523050019394613/5060282568249137249268773628165263289702124893665313720703125*a^6 + 1251807322904323683624248184529878133065475791674735291601533411221/1012056513649827449853754725633052657940424978733062744140625*a^5 + 3761472953821795846043495680467735996836300657454957345461046848993/5060282568249137249268773628165263289702124893665313720703125*a^4 - 19646530842663385797171536977502411198755732260396016227413243174171/5060282568249137249268773628165263289702124893665313720703125*a^3 + 136690954363937955749540154083140272165875167520690864675145887611/22490144747773943330083438347401170176453888416290283203125*a^2 - 1063549510294573898178953067251177154195629540833994382664561387342/144579501949975349979107817947578951134346425533294677734375*a + 3424283215751112166059094563335721241947107740610958620765339546129/722897509749876749895539089737894755671732127666473388671875)*x - 12132986786652737659222847253876765237453056923667447149474009879969095007/222324870068856626065529623489234101185729741700924932956695556640625*a^9 + 968097218901194037793171422298414956879327976444263601295375575694341432/44464974013771325213105924697846820237145948340184986591339111328125*a^8 + 9058643150054729933526118747859142610643827408387496222113850779761565217/74108290022952208688509874496411367061909913900308310985565185546875*a^7 - 16145594901509646305599435297087243340438371901514862177860109639141842874/44464974013771325213105924697846820237145948340184986591339111328125*a^6 + 24266276910268244294699419652216318110110640464060344188920705548163183308/44464974013771325213105924697846820237145948340184986591339111328125*a^5 + 72926794037377415926877080234460803728079428670766939098279767706469137358/222324870068856626065529623489234101185729741700924932956695556640625*a^4 - 380843955741161047635406231704127340544389856943095270586661110585279724764/222324870068856626065529623489234101185729741700924932956695556640625*a^3 + 198726204581696180847647094804937549012055578489082571551405359238575484747/74108290022952208688509874496411367061909913900308310985565185546875*a^2 - 721564030258998579493254960912043829031188994287444366667625796389101363647/222324870068856626065529623489234101185729741700924932956695556640625*a + 92898630582671320895987712536691040352609456548446561119788948060772706482/44464974013771325213105924697846820237145948340184986591339111328125)^3 * (x^12 + (1611072293/170859375*a^9 - 17487328109/3588046875*a^8 - 106236753863/3588046875*a^7 + 7939387688/143521875*a^6 - 34602047848/398671875*a^5 - 290828570051/3588046875*a^4 + 119246766763/398671875*a^3 - 1431497294023/3588046875*a^2 + 268676023369/512578125*a - 95977264784/512578125)*x^11 + (4421545557193713167/17515755615234375*a^9 - 1475112274412762281/10509453369140625*a^8 - 42397305728414934136/52547266845703125*a^7 + 78642722233049893447/52547266845703125*a^6 - 122920408563034636163/52547266845703125*a^5 - 113386518083662041391/52547266845703125*a^4 + 426108137132179443896/52547266845703125*a^3 - 566292644196245217308/52547266845703125*a^2 + 745213473113778379052/52547266845703125*a - 3834910907789305553/700630224609375)*x^10 + (148329587843665813102075422784/48482243124561309814453125*a^9 - 124088850607100052558559195271/67875140374385833740234375*a^8 - 3374271821576565415522357495043/339375701871929168701171875*a^7 + 6224371658049524492101158645721/339375701871929168701171875*a^6 - 9727989549921700471229351835604/339375701871929168701171875*a^5 - 8819766250469963035872700331143/339375701871929168701171875*a^4 + 33820434917272257453832403236093/339375701871929168701171875*a^3 - 44779644311479159490291161528729/339375701871929168701171875*a^2 + 312847471506691271705982733714/1795638634243011474609375*a - 223087092130810290252317492239/3232149541637420654296875)*x^9 + (110177046236517270489318082629146959637/4970187455316355526447296142578125*a^9 - 2617722073932207979394869516218944878/184081016863568723201751708984375*a^8 - 363801653230315332739630749001389556588/4970187455316355526447296142578125*a^7 + 668036452066492325379307366130681405717/4970187455316355526447296142578125*a^6 - 1047475376709738008268038177305325442826/4970187455316355526447296142578125*a^5 - 185848367250580769696730197137554775141/994037491063271105289459228515625*a^4 + 3643308187060942331547832312038054945328/4970187455316355526447296142578125*a^3 - 4804830565955387042401732798472684014721/4970187455316355526447296142578125*a^2 + 2125362476942625873203221077571561088548/1656729151772118508815765380859375*a - 2562530104254008610521525897254813827473/4970187455316355526447296142578125)*x^8 + (30210002378256033689269231109021718515817934736/283067707416064310842193663120269775390625*a^9 - 1309427220850107077835069891111933840182996956339/17833265567212051583058200776576995849609375*a^8 - 709278073002647574428498970970361748681677197937/1981473951912450175895355641841888427734375*a^7 + 778229114477162315676817594641632348319389446177/1188884371147470105537213385105133056640625*a^6 - 18419283248467655117756294471332785534137274046367/17833265567212051583058200776576995849609375*a^5 - 5307580311146588592501070620426822397747603231357/5944421855737350527686066925525665283203125*a^4 + 63966036366216909566160656400445658405360580749627/17833265567212051583058200776576995849609375*a^3 - 27998939734486506081479842686136350820483773619391/5944421855737350527686066925525665283203125*a^2 + 5341980864846269526470960462869390917206271689728/849203122248192932526580989360809326171875*a - 6505850602881650701426142138982158871118313678414/2547609366744578797579742968082427978515625)*x^7 + (842825392430107899743648690199097394947846365855847826731/2350527898389072397160722539410926401615142822265625*a^9 - 621389498058231674343374560652359575710937405725467599796/2350527898389072397160722539410926401615142822265625*a^8 - 2871566386300429769302904416700156112232199909943724077721/2350527898389072397160722539410926401615142822265625*a^7 + 193681140423589600644029577487399186782962585623495562639/87056588829224903598545279237441718578338623046875*a^6 - 555083240374110462755286635731682976346104858503162607994/156701859892604826477381502627395093441009521484375*a^5 - 2328923372628561348079438371217385116759384370288220989041/783509299463024132386907513136975467205047607421875*a^4 + 9607760998649824028479906055368899102781079593636923027044/783509299463024132386907513136975467205047607421875*a^3 - 37670082784517874255064153324255566874183553116188042925874/2350527898389072397160722539410926401615142822265625*a^2 + 10139870473879977327380201143533027336982986983369567969942/470105579677814479432144507882185280323028564453125*a - 20748769151186234096421847401584200705365998660896677653917/2350527898389072397160722539410926401615142822265625)*x^6 + (22973589911659414219380598378547957023999712639533049078136012589/26773981842588027773908855175477583543397486209869384765625*a^9 - 380927381754290857861760919220932358588846837539801356037800839267/562253618694348583252085958685029254411347210407257080078125*a^8 - 556762379240080125976305146278049461028445035755109287770243291236/187417872898116194417361986228343084803782403469085693359375*a^7 + 112144421790983199891221326986591483153204557227511118996590531819/20824208099790688268595776247593676089309155941009521484375*a^6 - 4877035266834814839121311231015370915095550198469946033114533444798/562253618694348583252085958685029254411347210407257080078125*a^5 - 1319288821157770091440010513503476835696673366737566701049585483389/187417872898116194417361986228343084803782403469085693359375*a^4 + 16807360795545751744602214000200572809831438322363144172834396819551/562253618694348583252085958685029254411347210407257080078125*a^3 - 161856759825815870224961563058165754836660584902483359986703459659/4164841619958137653719155249518735217861831188201904296875*a^2 + 1412920327461156972176976486407580298942793628056316404175950277412/26773981842588027773908855175477583543397486209869384765625*a - 1747017993128456163835649685949709491747906142381369940452537425904/80321945527764083321726565526432750630192458629608154296875)*x^5 + (12044333042578618497440223875370110208810961681120520472559441324408271737/8234254446994689854278874944045707451323323766700923442840576171875*a^9 - 244337222596283207644121475735400454765594818797783663504761946492577049/197622106727872556502692998657096978831759770400822162628173828125*a^8 - 25439315988794038275567658969940241806159005006919771247367974019155231824/4940552668196813912567324966427424470793994260020554065704345703125*a^7 + 45873374708845111673818458707907005601732283287365219786603330275262715401/4940552668196813912567324966427424470793994260020554065704345703125*a^6 - 8324452665614554016020216914131382425110986345857423698599438186184221233/548950296466312656951924996269713830088221584446728229522705078125*a^5 - 58589068608234159479907537659637207177486805466537094511464603658302636479/4940552668196813912567324966427424470793994260020554065704345703125*a^4 + 142649248491502625511131381614529132719423199691583958494248223639016236699/2744751482331563284759624981348569150441107922233641147613525390625*a^3 - 1659315941315978692170583733999970776789815236648435765382420567195980868124/24702763340984069562836624832137122353969971300102770328521728515625*a^2 + 91035744160753898007592776894710990428653145595913226836567908410061372864/988110533639362782513464993285484894158798852004110813140869140625*a - 944124257135746169499563212616910768442426300278795884986840480179554360434/24702763340984069562836624832137122353969971300102770328521728515625)*x^4 + (39678079048631881052532860349737108753942782101870027398865875924037222601105825819/22791773008152630056499060308013514654368325551558882580138742923736572265625*a^9 - 16753271776490542766724665012921618784279290873675729207100461138240355302581285142/10636160737137894026366228143739640172038551924060811870731413364410400390625*a^8 - 66334004060237046183140690113573881604848218369305707433418770644798915063405201727/10636160737137894026366228143739640172038551924060811870731413364410400390625*a^7 + 1783008846607865048774394285044313096381298992775954933526276388236788510333540115663/159542411057068410395493422156094602580578278860912178060971200466156005859375*a^6 - 986349010217577383786789267503792013820200482521520887589289696953435945405618097089/53180803685689470131831140718698200860192759620304059353657066822052001953125*a^5 - 2221891708382037808274002976894684919241457006561463751291242015717360930617601364202/159542411057068410395493422156094602580578278860912178060971200466156005859375*a^4 + 134364824452789348797414645857963850661546420832154041140545964464550607175055835359/2127232147427578805273245628747928034407710384812162374146282672882080078125*a^3 - 4313255716524642786695113328572851444400035811653932474724560485657565808791157034522/53180803685689470131831140718698200860192759620304059353657066822052001953125*a^2 + 512730207754843044919015912196577920215526626546109360270600081071102806552258586987/4558354601630526011299812061602702930873665110311776516027748584747314453125*a - 356677846961306128345266062167279070047809089518430457213604020258611453550315997973/7597257669384210018833020102671171551456108517186294193379580974578857421875)*x^3 + (596168965312025160123216236911401379067490240737583364065481542570160058127312083245844234/432687565701647586228849348034944067266523680392875661482321447692811489105224609375*a^9 - 15591388144834777327801799440855090574394311653555828310920532377037325813881218679280841637/11682564273944484828178932396943489816196139370607642860022679087705910205841064453125*a^8 - 58749964613899376963461969720769919154439089872611260075894634577318002567958515901687042763/11682564273944484828178932396943489816196139370607642860022679087705910205841064453125*a^7 + 104486797142592209800149479532214247217883643674585316174295178950011634819220398539302591963/11682564273944484828178932396943489816196139370607642860022679087705910205841064453125*a^6 - 176564984805580356085495801423184800205981264732278928467432049685918498308842330888039465718/11682564273944484828178932396943489816196139370607642860022679087705910205841064453125*a^5 - 126834533170724525523147118303312235126088260697527626780563355053845835199022156788795667827/11682564273944484828178932396943489816196139370607642860022679087705910205841064453125*a^4 + 119430906269943274781465059303598920445646789944826801315013383280212717513315702112995327286/2336512854788896965635786479388697963239227874121528572004535817541182041168212890625*a^3 - 761221876307530261562396648729828926011601593970299051763755910081428282494427117433895348606/11682564273944484828178932396943489816196139370607642860022679087705910205841064453125*a^2 + 1068532079276582255456526666142545799917895342204941653921142101497291026958934991240998953712/11682564273944484828178932396943489816196139370607642860022679087705910205841064453125*a - 149537962150703276871338776698196376533360729180031851191350158168306053444098420635543829273/3894188091314828276059644132314496605398713123535880953340893029235303401947021484375)*x^2 + (781630511019809110745610219728517429211718027321937557368871501730758757987172271783130021901033999/1197645378146090077463780866505409948188482350164949137572012460850601200945675373077392578125*a^9 - 5676074819854169091884333100219270131512881509355395771921646674836868813626152449645465904539305948/8383517647022630542246466065537869637319376451154643963004087225954208406619727611541748046875*a^8 - 814944177552369344969817722594244096113783785799757818380282172387957903337613842537824114263515004/335340705880905221689858642621514785492775058046185758520163489038168336264789104461669921875*a^7 + 11969729339843733328418689409715237439230704879690646013290033918240275819729936796366429658966906636/2794505882340876847415488688512623212439792150384881321001362408651402802206575870513916015625*a^6 - 20635601351592582738599087183160153919186606281953265716793100346573406662992933896913723650366695032/2794505882340876847415488688512623212439792150384881321001362408651402802206575870513916015625*a^5 - 14127141700963516634718041260942080485532793444887646293992319450766784270326434294609615482544648212/2794505882340876847415488688512623212439792150384881321001362408651402802206575870513916015625*a^4 + 69277796320066468774717884835588864356886936262908501464127940880111797529330469944241641725080267282/2794505882340876847415488688512623212439792150384881321001362408651402802206575870513916015625*a^3 - 52561677489323268497463347460346819691412469004062526210788782075039952072200278068232882209939971481/1676703529404526108449293213107573927463875290230928792600817445190841681323945522308349609375*a^2 + 53393734376268994049682449254075167535981467385254531276813792748543025944452628197182882305460599942/1197645378146090077463780866505409948188482350164949137572012460850601200945675373077392578125*a - 22543579365537902289495740677391968377921859508063429810227160834667631787432275003995644785657876429/1197645378146090077463780866505409948188482350164949137572012460850601200945675373077392578125)*x + 154873241346038656765765542630017675164669193785020630572739813634326379268438117086139268816638396640877511/1104996280221069890377481193535593000477838973357657525382652559386986723666268517263233661651611328125*a^9 - 11480239679405319080882443881320035287911451618901226491659742006231401356144055768136094865630230962276609/73666418681404659358498746235706200031855931557177168358843503959132448244417901150882244110107421875*a^8 - 117863782541475930767524815069407505702356714979409433020218655079717602077280704312517597778826933326754608/220999256044213978075496238707118600095567794671531505076530511877397344733253703452646732330322265625*a^7 + 1027616793862649624753632963174709833872413026431446896614990833345328691350247027495768019085909304693042007/1104996280221069890377481193535593000477838973357657525382652559386986723666268517263233661651611328125*a^6 - 1810815777253537028277024896862578094124735100422238211445964658165666811518325282415948498632899098811561793/1104996280221069890377481193535593000477838973357657525382652559386986723666268517263233661651611328125*a^5 - 1176656929684845943225571636926342566153168633470498049138564735283930669623251438811868630124779977777899843/1104996280221069890377481193535593000477838973357657525382652559386986723666268517263233661651611328125*a^4 + 6032727355017212078114311143190309250848591769914904782204635374448854225391807792590826487474139559773529949/1104996280221069890377481193535593000477838973357657525382652559386986723666268517263233661651611328125*a^3 - 1512141306428237251234470104319222586796214155634590687542022474576381131980839743187682716668520748829247614/220999256044213978075496238707118600095567794671531505076530511877397344733253703452646732330322265625*a^2 + 726970232271241741158305323632788293156717505564744626116389166450507854642478609493684219849836709091209777/73666418681404659358498746235706200031855931557177168358843503959132448244417901150882244110107421875*a - 4628999832916031873100347395217349782662346315649311880094569991600381570848860399052333885767935193607740408/1104996280221069890377481193535593000477838973357657525382652559386986723666268517263233661651611328125)^3

==> anc/pc.txt <==
(x - 55304662/1537734375*a^9 + 111241297/10764140625*a^8 + 32842822/398671875*a^7 - 99792239/430565625*a^6 + 3468225356/10764140625*a^5 + 2736043553/10764140625*a^4 - 11819707826/10764140625*a^3 + 5892766973/3588046875*a^2 - 2941098542/1537734375*a + 5498154257/1537734375) * (x^2 + (-24744218/512578125*a^9 + 116113694/10764140625*a^8 + 944024458/10764140625*a^7 - 137463028/430565625*a^6 + 5191533287/10764140625*a^5 + 2839586191/10764140625*a^4 - 15758170052/10764140625*a^3 + 26293193588/10764140625*a^2 - 4602894629/1537734375*a + 3504002593/512578125)*x - 2416155671605157/18917016064453125*a^9 + 14454043162875986/472925401611328125*a^8 + 22585007655766756/94585080322265625*a^7 - 44274837104619584/52547266845703125*a^6 + 66756454449264673/52547266845703125*a^5 + 111369277465510409/157641800537109375*a^4 - 68025565192662443/17515755615234375*a^3 + 3045612729832397491/472925401611328125*a^2 - 3720451357641408008/472925401611328125*a + 5248676475307864262/472925401611328125)^7 * (x^3 + (408539309/1537734375*a^9 - 2527108774/10764140625*a^8 - 2528803036/3588046875*a^7 + 4052173316/2152828125*a^6 - 37149276947/10764140625*a^5 - 13354975951/10764140625*a^4 + 102763436717/10764140625*a^3 - 56315658061/3588046875*a^2 + 29532658999/1537734375*a - 9554202029/1537734375)*x^2 + (238968775935943147/157641800537109375*a^9 - 42159575854560923/31528360107421875*a^8 - 636257115185722622/157641800537109375*a^7 + 1690684654781537329/157641800537109375*a^6 - 3092365596028990081/157641800537109375*a^5 - 1124373581647409437/157641800537109375*a^4 + 8575952693673975262/157641800537109375*a^3 - 14081543559626975941/157641800537109375*a^2 + 637772259214390672/5838585205078125*a - 13876697024735881/233543408203125)*x + 35033264256792961622919031/16160747708187103271484375*a^9 - 129009410190770628800506613/67875140374385833740234375*a^8 - 1962095016394566404274330734/339375701871929168701171875*a^7 + 5196477216111109814059950128/339375701871929168701171875*a^6 - 9472034506327792480760375752/339375701871929168701171875*a^5 - 3491540221684354115716639334/339375701871929168701171875*a^4 + 26346711524022089888281453801/339375701871929168701171875*a^3 - 8639848688289636055341630236/67875140374385833740234375*a^2 + 7542147320392382249121277249/48482243124561309814453125*a - 1548626162052502902159783943/16160747708187103271484375)^7 * (x^3 + (-25917742/512578125*a^9 + 58105606/10764140625*a^8 + 1283814212/10764140625*a^7 - 124913783/430565625*a^6 + 4254207238/10764140625*a^5 + 4053133019/10764140625*a^4 - 14714853898/10764140625*a^3 + 22237535662/10764140625*a^2 - 3825956191/1537734375*a + 4557522812/512578125)*x^2 + (-39361709342691152/157641800537109375*a^9 + 12269713625165492/472925401611328125*a^8 + 277327411256290066/472925401611328125*a^7 - 679420291242658489/472925401611328125*a^6 + 923121433482995717/472925401611328125*a^5 + 176817975535322399/94585080322265625*a^4 - 3190371898446910913/472925401611328125*a^3 + 964571693964630721/94585080322265625*a^2 - 5811096433607559653/472925401611328125*a + 4033853048523048773/157641800537109375)*x - 44509377469656533488788256/145446729373683929443359375*a^9 + 30920901196054578710444314/1018127105615787506103515625*a^8 + 729067372993520324246170414/1018127105615787506103515625*a^7 - 199472540628391300952960123/113125233957309722900390625*a^6 + 162102447815726996770529522/67875140374385833740234375*a^5 + 782596392293255087917981624/339375701871929168701171875*a^4 - 2801214877217714011329381277/339375701871929168701171875*a^3 + 12701712971695674056722005698/1018127105615787506103515625*a^2 - 437486633256487981496065802/29089345874736785888671875*a + 696602324920693435978076381/29089345874736785888671875)^7 * (x^3 + (-111210107/307546875*a^9 + 398050111/2152828125*a^8 + 773042216/717609375*a^7 - 4696639876/2152828125*a^6 + 7322510597/2152828125*a^5 + 6200575291/2152828125*a^4 - 24816991376/2152828125*a^3 + 3795247514/239203125*a^2 - 6302402092/307546875*a + 5232472907/307546875)*x^2 + (-94606396573628924/52547266845703125*a^9 + 135898096292591284/157641800537109375*a^8 + 824792208027997057/157641800537109375*a^7 - 1714902639908048488/157641800537109375*a^6 + 886117803839449208/52547266845703125*a^5 + 455658988945937396/31528360107421875*a^4 - 2980895330241734567/52547266845703125*a^3 + 2486731854892389331/31528360107421875*a^2 - 15966882716988287081/157641800537109375*a + 10390823992039889998/157641800537109375)*x - 108730538359291902115495472/48482243124561309814453125*a^9 + 22765019177447692601155174/22625046791461944580078125*a^8 + 2160121980410071286434440211/339375701871929168701171875*a^7 - 4604573532151232539906123982/339375701871929168701171875*a^6 + 7100891558653486838041845013/339375701871929168701171875*a^5 + 6147164002611622060233712841/339375701871929168701171875*a^4 - 23722070042869450987991871184/339375701871929168701171875*a^3 + 6659685416178561179861025736/67875140374385833740234375*a^2 - 2025185524288655521330133032/16160747708187103271484375*a + 3597917574535966165247030186/48482243124561309814453125)^7 * (x^3 + (-124800928/1537734375*a^9 + 1515323648/10764140625*a^8 + 84703984/1196015625*a^7 - 77299792/86113125*a^6 + 18953450629/10764140625*a^5 - 6195897493/10764140625*a^4 - 40683358369/10764140625*a^3 + 30869983762/3588046875*a^2 - 13705564913/1537734375*a + 18121006228/1537734375)*x^2 + (-66406529218488862/157641800537109375*a^9 + 11894337862093904/17515755615234375*a^8 + 61390647827772007/157641800537109375*a^7 - 47004614543781862/10509453369140625*a^6 + 1387255651016044198/157641800537109375*a^5 - 145787884422562562/52547266845703125*a^4 - 2955757192478313298/157641800537109375*a^3 + 6742150378841808422/157641800537109375*a^2 - 7153625658044615917/157641800537109375*a + 6493132870106388947/157641800537109375)*x - 26718357404116740335320294/48482243124561309814453125*a^9 + 278691936141840202656204151/339375701871929168701171875*a^8 + 184527751597282827498330694/339375701871929168701171875*a^7 - 211635510100811083736315981/37708411319103240966796875*a^6 + 1250487368116121879213150273/113125233957309722900390625*a^5 - 373623334671226865677968638/113125233957309722900390625*a^4 - 2653113484850669830795481033/113125233957309722900390625*a^3 + 18140329084997625717143870909/339375701871929168701171875*a^2 - 2814088347793637197825286083/48482243124561309814453125*a + 2187289034663936110098345589/48482243124561309814453125)^7
